Pearcey integrals, Stokes lines and exact baryonic layers in the low energy limit of QCD

The first analytic solutions representing baryonic layers living at finite baryon density within a constant magnetic field in the gauged Skyrme model are constructed. A remarkable feature of these configurations is that, if the Skyrme term is neglected, then these baryonic layers in the constant magnetic background cannot be found analytically and their energies grow very fast with the magnetic field. On the other hand, if the Skyrme term is taken into account, the field equations can be solved analytically and the corresponding solutions have a smooth limit for large magnetic fields. Thus, the Skyrme term discloses the universal character of these configurations living at finite Baryon density in a constant magnetic field. The classical gran-canonical partition function of these configurations can be expressed explicitly in terms of the Pearcey integral. This fact allows us to determine analytically the Stokes lines of the partition function and the corresponding dependence on the baryonic chemical potential as well as on the external magnetic field. In this way, we can determine various critical curves in the ($\mu_B-B_{ext}$) plane which separates different physical behaviors. These families of inhomogeneous baryonic condensates can be also dressed with chiral conformal excitations of the solutions representing modulations of the layers themselves. Some physical consequences are analyzed.

==> FIle_Mathematica.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    627019,      11991]
NotebookOptionsPosition[    618281,      11846]
NotebookOutlinePosition[    618713,      11863]
CellTagsIndexPosition[    618670,      11860]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Lasagna in an external magnetic field", "Title",
 CellChangeTimes->{{3.885312988039736*^9, 
  3.885313001191401*^9}},ExpressionUUID->"d6c1a80a-c73b-4f59-8e6d-\
9c4688675766"],

Cell[CellGroupData[{

Cell["The ansatz in an external field", "Chapter",
 CellChangeTimes->{{3.8853130276864843`*^9, 3.8853130355923643`*^9}, {
  3.899887788688192*^9, 
  3.899887808273014*^9}},ExpressionUUID->"36b6eb15-893f-46ba-9d0c-\
0a43f3870d4b"],

Cell[CellGroupData[{

Cell["Conditions on the parameters of the model", "Section",
 CellChangeTimes->{{3.885313045451138*^9, 3.885313046710867*^9}, {
  3.899887366235045*^9, 
  3.899887378493751*^9}},ExpressionUUID->"47cf42c4-7ea8-4dfe-9bdb-\
91ae704b87fb"],

Cell[BoxData[{
 RowBox[{"Cond", ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"Lr", "\[Rule]", 
     RowBox[{"\[Omega]", "*", "l"}]}], ",", 
    RowBox[{"L\[Theta]", "\[Rule]", "l"}], ",", 
    RowBox[{"L\[Phi]", "\[Rule]", "l"}], ",", 
    RowBox[{"K", "\[Rule]", "2"}], ",", 
    RowBox[{"m", "->", "1"}]}], "}"}]}], "\[IndentingNewLine]", 
 RowBox[{"Condm", ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"Lr", "\[Rule]", 
     RowBox[{"\[Omega]", "*", "l"}]}], ",", 
    RowBox[{"L\[Theta]", "\[Rule]", "l"}], ",", 
    RowBox[{"L\[Phi]", "\[Rule]", "l"}], ",", 
    RowBox[{"K", "\[Rule]", "2"}], ",", 
    RowBox[{"p", "->", "1"}], ",", 
    RowBox[{"q", "->", "1"}]}], "}"}]}], "\[IndentingNewLine]", 
 RowBox[{"Vals", ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"l", "\[Rule]", "1"}], ",", 
    RowBox[{"\[Omega]", "->", "1"}]}], "}"}]}]}], "Input",
 CellChangeTimes->{{3.884743697355535*^9, 3.884743742955825*^9}, {
   3.884745197477619*^9, 3.884745199319141*^9}, 3.884746111008094*^9, {
   3.8847569647584257`*^9, 3.8847569983077507`*^9}, {3.884757079304619*^9, 
   3.884757084185918*^9}, {3.8847590109061613`*^9, 3.884759044263871*^9}, {
   3.8847591433175573`*^9, 3.884759144082531*^9}, 3.884759433818905*^9, {
   3.884765258809111*^9, 3.884765357458555*^9}, {3.884765435484579*^9, 
   3.8847654678169937`*^9}, {3.8847659301587677`*^9, 3.88476594634459*^9}, 
   3.884766223684671*^9, {3.884767018534794*^9, 3.884767022078886*^9}, {
   3.8853101840972433`*^9, 3.8853101884500637`*^9}, 3.885310502078167*^9, {
   3.8853105420637703`*^9, 3.885310543487557*^9}, {3.885310591525092*^9, 
   3.885310591978895*^9}, {3.885310725497437*^9, 3.88531072691691*^9}, {
   3.885310945533527*^9, 3.885310946715664*^9}, 3.885311010041046*^9, 
   3.885313531950058*^9, {3.892629212537099*^9, 3.8926292136460047`*^9}, {
   3.892631207314569*^9, 3.892631226144779*^9}, {3.892632356934618*^9, 
   3.8926323642889137`*^9}, 3.897122325216807*^9, {3.8971238348402357`*^9, 
   3.89712384863238*^9}, {3.897123981593672*^9, 3.897123983679717*^9}, {
   3.897124102965481*^9, 3.897124104934608*^9}, {3.8971274346823807`*^9, 
   3.897127434992577*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"2bbca513-e54a-49b2-b5c2-bd1f8813112d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"$Assumptions", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"a", ">=", "0"}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "B", ",", "l", ",", "\[Omega]", ",", "a", ",", "b", ",", "c", ",", 
        "d"}], "}"}], "\[Element]", "Reals"}], ",", 
     RowBox[{"n", "\[Element]", "Integers"}], ",", 
     RowBox[{"n", ">=", "0"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.884744137609974*^9, 3.884744175687669*^9}, 
   3.884744381322332*^9, {3.884744581893663*^9, 3.884744585612253*^9}, {
   3.884766015132558*^9, 3.884766031714759*^9}, {3.884767426951198*^9, 
   3.884767428495071*^9}, {3.88476747842143*^9, 3.884767486955984*^9}, 
   3.884768782389666*^9, {3.884770680268211*^9, 3.884770680490429*^9}, {
   3.884770801031157*^9, 3.8847708043898478`*^9}, {3.885313110501408*^9, 
   3.885313125115383*^9}, {3.891599513102847*^9, 3.8915995138689137`*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"93b74bc1-fcb4-46b8-9237-c3d7ae236cac"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Skyrme Field (ansatz and definition of the main quantities)", "Section",
 CellChangeTimes->{{3.8853131558234158`*^9, 3.885313159853807*^9}, {
  3.899887383428301*^9, 
  3.899887400377041*^9}},ExpressionUUID->"c1f29496-21ed-49d7-8cbe-\
e7332f8ed35c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   SubscriptBox["\[Sigma]", "1"], "=", " ", 
   RowBox[{
    RowBox[{"I", "/", 
     RowBox[{"Sqrt", "[", "2", "]"}]}], "*", 
    RowBox[{"PauliMatrix", "[", "1", "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[Sigma]", "2"], "=", " ", 
   RowBox[{
    RowBox[{"I", "/", 
     RowBox[{"Sqrt", "[", "2", "]"}]}], "*", 
    RowBox[{"PauliMatrix", "[", "2", "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[Sigma]", "3"], "=", " ", 
   RowBox[{
    RowBox[{"I", "/", 
     RowBox[{"Sqrt", "[", "2", "]"}]}], "*", 
    RowBox[{"PauliMatrix", "[", "3", "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Kappa]", "=", 
   SubscriptBox["\[Sigma]", "1"]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalKappa]", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Cos", "[", 
      RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], "*", 
     SubscriptBox["\[Sigma]", "1"]}], "-", 
    RowBox[{
     RowBox[{"Sin", "[", 
      RowBox[{"\[Chi]", "[", "r", "]"}], "]"}], "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"Cos", "[", 
         RowBox[{"\[CapitalTheta]", "[", "\[Theta]", "]"}], "]"}], "*", 
        SubscriptBox["\[Sigma]", "2"]}], "-", 
       RowBox[{
        RowBox[{"Sin", "[", 
         RowBox[{"\[CapitalTheta]", "[", "\[Theta]", "]"}], "]"}], "*", 
        SubscriptBox["\[Sigma]", "3"]}]}], ")"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8835732012334623`*^9, 3.883573248631093*^9}, {
  3.8835732818147783`*^9, 3.8835733106920137`*^9}, {3.883573577236833*^9, 
  3.883573617849289*^9}, {3.883573682074592*^9, 3.883573682243472*^9}, {
  3.883573760757946*^9, 3.883573774105978*^9}, {3.883573835333411*^9, 
  3.8835738422094917`*^9}, {3.8846830313364887`*^9, 3.884683031706253*^9}, {
  3.8846963373433437`*^9, 3.8846963406415*^9}, {3.884696458704461*^9, 
  3.884696460238085*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"4dd3cb7e-048d-4f8f-911e-baec74ae2dbc"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CapitalPhi]", "[", 
   RowBox[{"t_", ",", "\[Phi]_"}], "]"}], ":=", 
  RowBox[{"p", "*", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["t", "L\[Phi]"], "-", "\[Phi]"}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Chi]", "[", "r_", "]"}], ":=", 
  RowBox[{
   FractionBox["m", "2"], 
   RowBox[{"(", 
    RowBox[{"r", "-", "r0"}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalTheta]", "[", "\[Theta]_", "]"}], ":=", 
  RowBox[{"q", "*", "\[Theta]"}]}]}], "Input",
 CellChangeTimes->{3.884683318034108*^9},
 CellLabel->"In[10]:=",ExpressionUUID->"d330b028-0248-49d4-9335-6a6ee1966783"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Alpha]", "[", 
    RowBox[{"t_", ",", "\[Phi]_", ",", "\[Theta]_"}], "]"}], ":=", 
   RowBox[{
    FractionBox["1", "2"], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[CapitalTheta]", "[", "\[Theta]", "]"}], "-", 
      RowBox[{"\[CapitalPhi]", "[", 
       RowBox[{"t", ",", "\[Phi]"}], "]"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Xi]", "[", 
    RowBox[{"t_", ",", "\[Phi]_", ",", "\[Theta]_"}], "]"}], ":=", 
   RowBox[{
    FractionBox["1", "2"], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[CapitalTheta]", "[", "\[Theta]", "]"}], "+", 
      RowBox[{"\[CapitalPhi]", "[", 
       RowBox[{"t", ",", "\[Phi]"}], "]"}]}], ")"}]}]}], ";"}]}], "Input",
 CellLabel->"In[13]:=",ExpressionUUID->"ee305d9d-befa-497b-8193-706d85c7be97"],

Cell[BoxData[
 RowBox[{
  RowBox[{"g", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       SuperscriptBox["Lr", "2"], ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", 
       SuperscriptBox["L\[Theta]", "2"], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", 
       SuperscriptBox["L\[Phi]", "2"]}], "}"}]}], "}"}]}], ";", " ", 
  RowBox[{"gI", "=", 
   RowBox[{"Inverse", "[", "g", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.883638374776123*^9, 3.883638390943508*^9}, {
  3.883638517892919*^9, 3.883638593147915*^9}, {3.883654262755427*^9, 
  3.883654272041683*^9}, {3.8836567195356503`*^9, 3.883656729522498*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"b80f2368-140b-4a56-b73a-60d4a9281b6a"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"A", "=", 
    RowBox[{"h", "*", "r"}]}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{"External", " ", "Field"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.883653666452578*^9, 3.8836536683042173`*^9}, {
   3.8836537538145323`*^9, 3.883653765103532*^9}, {3.8836559615840282`*^9, 
   3.883655962253175*^9}, 3.88468314568978*^9, {3.885313242527186*^9, 
   3.885313282661254*^9}, {3.885313343549635*^9, 3.885313348693918*^9}, {
   3.8998876404089727`*^9, 3.899887640663784*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"1239f585-2841-4d27-99c4-cef24e280869"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"x", "=", 
    RowBox[{"{", 
     RowBox[{"t", ",", "r", ",", "\[Theta]", ",", "\[Phi]"}], "}"}]}], ";"}], 
  " ", 
  RowBox[{"(*", "Coordinates", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"r0", "=", 
    RowBox[{"2", "*", "\[Pi]", "*", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       FractionBox["1", "m"]}], ")"}]}]}], ";"}], " "}]}], "Input",
 CellChangeTimes->{{3.8853133530463142`*^9, 3.885313362464308*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"d732a494-4d72-4cbe-abf0-a7ad3b203827"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"L", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"\[Alpha]", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "\[Theta]"}], "]"}], ",", 
           RowBox[{"x", "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{"\[Kappa]", "-", "\[CapitalKappa]"}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"\[Xi]", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "\[Theta]"}], "]"}], ",", 
          RowBox[{"x", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "*", 
        RowBox[{"(", 
         RowBox[{"\[Kappa]", "+", "\[CapitalKappa]"}], ")"}]}]}], "]"}], ",", 
     
     RowBox[{"(", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{
         RowBox[{"\[Chi]", "[", "r", "]"}], ",", 
         RowBox[{"x", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"Cos", "[", 
           RowBox[{"\[CapitalTheta]", "[", "\[Theta]", "]"}], "]"}], "*", 
          SubscriptBox["\[Sigma]", "3"]}], "+", 
         RowBox[{
          RowBox[{"Sin", "[", 
           RowBox[{"\[CapitalTheta]", "[", "\[Theta]", "]"}], "]"}], "*", 
          SubscriptBox["\[Sigma]", "2"]}]}], ")"}]}], ")"}], ",", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"\[Alpha]", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "\[Theta]"}], "]"}], ",", 
            RowBox[{"x", "[", 
             RowBox[{"[", "3", "]"}], "]"}]}], "]"}], "-", "A"}], ")"}], "*", 
        
        RowBox[{"(", 
         RowBox[{"\[Kappa]", "-", "\[CapitalKappa]"}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"\[Xi]", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "\[Theta]"}], "]"}], ",", 
          RowBox[{"x", "[", 
           RowBox[{"[", "3", "]"}], "]"}]}], "]"}], "*", 
        RowBox[{"(", 
         RowBox[{"\[Kappa]", "+", "\[CapitalKappa]"}], ")"}]}]}], "]"}], ",", 
     
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"D", "[", 
          RowBox[{
           RowBox[{"\[Alpha]", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "\[Theta]"}], "]"}], ",", 
           RowBox[{"x", "[", 
            RowBox[{"[", "4", "]"}], "]"}]}], "]"}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{"\[Kappa]", "-", "\[CapitalKappa]"}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"\[Xi]", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "\[Theta]"}], "]"}], ",", 
          RowBox[{"x", "[", 
           RowBox[{"[", "4", "]"}], "]"}]}], "]"}], "*", 
        RowBox[{"(", 
         RowBox[{"\[Kappa]", "+", "\[CapitalKappa]"}], ")"}]}]}], "]"}]}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"G", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"L", "[", 
         RowBox[{"[", "i", "]"}], "]"}], ".", 
        RowBox[{"L", "[", 
         RowBox[{"[", "j", "]"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"L", "[", 
         RowBox[{"[", "j", "]"}], "]"}], ".", 
        RowBox[{"L", "[", 
         RowBox[{"[", "i", "]"}], "]"}]}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "4"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GG", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"G", "[", 
           RowBox[{"[", 
            RowBox[{"i", ",", "j"}], "]"}], "]"}], ".", 
          RowBox[{"G", "[", 
           RowBox[{"[", 
            RowBox[{"k", ",", "l"}], "]"}], "]"}]}], "*", 
         RowBox[{"gI", "[", 
          RowBox[{"[", 
           RowBox[{"j", ",", "l"}], "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "4"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"l", ",", "4"}], "}"}]}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "4"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"LL", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"L", "[", 
        RowBox[{"[", "i", "]"}], "]"}], ".", 
       RowBox[{"L", "[", 
        RowBox[{"[", "j", "]"}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "4"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SGG", "=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"GG", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "j"}], "]"}], "]"}], "*", 
       RowBox[{"gI", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "j"}], "]"}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "4"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SLL", "=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"LL", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "j"}], "]"}], "]"}], "*", 
       RowBox[{"gI", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "j"}], "]"}], "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "4"}], "}"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.883636786018276*^9, 3.8836368248000593`*^9}, {
   3.883636995959015*^9, 3.883637119180099*^9}, {3.883637149935482*^9, 
   3.883637163989367*^9}, {3.883637197546193*^9, 3.883637325289525*^9}, {
   3.883637408695251*^9, 3.883637429811462*^9}, {3.883637489258966*^9, 
   3.88363766623507*^9}, {3.8836377050317097`*^9, 3.8836377479716053`*^9}, 
   3.8836379062330513`*^9, {3.883653217620998*^9, 3.883653260693707*^9}, {
   3.8836533867496443`*^9, 3.883653502203491*^9}, {3.883653535908287*^9, 
   3.8836535572676277`*^9}, {3.883654150600795*^9, 3.883654167163528*^9}, 
   3.883654280838764*^9, {3.883654479407295*^9, 3.883654689459572*^9}, {
   3.883655699539219*^9, 3.883655699734606*^9}, {3.883655761673575*^9, 
   3.8836557622287197`*^9}, 3.8836558466944103`*^9, {3.883657419257001*^9, 
   3.8836574423629208`*^9}, {3.88365805744835*^9, 3.883658057821856*^9}, {
   3.883658308067789*^9, 3.883658313603159*^9}, {3.883658691522135*^9, 
   3.8836586916798267`*^9}, {3.883658837857348*^9, 3.8836588417089157`*^9}, {
   3.884683350715988*^9, 3.884683371421628*^9}, {3.885313311837263*^9, 
   3.885313322415515*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"f1b3bf2f-1393-4a75-a7aa-5909c05919dc"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Energy density", "Section",
 CellChangeTimes->{{3.885313397098929*^9, 
  3.885313400924098*^9}},ExpressionUUID->"90584b8a-96b5-4440-88e2-\
44b89681e651"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["\[Rho]", "E"], "=", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["K", "2"]}], "*", 
     RowBox[{"Simplify", "[", 
      RowBox[{"Tr", "[", 
       RowBox[{
        RowBox[{"LL", "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "1"}], "]"}], "]"}], "-", 
        RowBox[{
         FractionBox["1", "2"], 
         RowBox[{"g", "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", "1"}], "]"}], "]"}], "*", "SLL"}], "+", 
        RowBox[{
         FractionBox["\[Lambda]", "4"], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"GG", "[", 
            RowBox[{"[", 
             RowBox[{"1", ",", "1"}], "]"}], "]"}], "-", 
           RowBox[{
            FractionBox["1", "4"], 
            RowBox[{"g", "[", 
             RowBox[{"[", 
              RowBox[{"1", ",", "1"}], "]"}], "]"}], "*", "SGG"}]}], 
          ")"}]}]}], "]"}], "]"}]}]}], ";"}], "  ", 
  RowBox[{"(*", 
   RowBox[{
   "General", " ", "expression", " ", "for", " ", "the", " ", "energy", " ", 
    "density"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.883622151601768*^9, 3.8836221836327*^9}, 
   3.883622244891324*^9, {3.8836524489720783`*^9, 3.883652461511598*^9}, 
   3.883652624139883*^9, {3.8836526716188917`*^9, 3.883652831251254*^9}, {
   3.883654727413739*^9, 3.8836547617236013`*^9}, {3.8836553975807047`*^9, 
   3.883655403458599*^9}, {3.883823987917169*^9, 3.883824002417288*^9}, {
   3.8838248178398438`*^9, 3.883824820156105*^9}, 3.8839756955594254`*^9, {
   3.899886841825539*^9, 3.8998868569052143`*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"914ec5d9-0a68-4140-b27e-a8b424e9a47b"],

Cell[CellGroupData[{

Cell[TextData[{
 "Coefficients of (",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    RowBox[{
     RowBox[{"h", "*", "r"}], ")"}], "n"], TraditionalForm]],ExpressionUUID->
  "29c05ab2-632b-429d-bb7e-11f087248c4b"]
}], "Subsection",
 CellChangeTimes->{{3.885313465608766*^9, 3.8853135093061*^9}, {
  3.899887461657077*^9, 
  3.899887477932769*^9}},ExpressionUUID->"3e71729b-eb8a-479f-8879-\
53513b5476ed"],

Cell[TextData[{
 "The energy density may also be written as ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["\[Rho]", 
      RowBox[{"E", "="}]], 
     SubscriptBox["\[Rho]", "0"]}], "+", 
    RowBox[{"h", " ", "r", " ", 
     SubscriptBox["\[Rho]", "1"]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"h", " ", "r"}], ")"}], "2"], 
     SubscriptBox["\[Rho]", "2"]}], "+", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"h", " ", "r"}], ")"}], "3"], 
     SubscriptBox["\[Rho]", "3"]}]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "b81ed86e-c6cc-4d84-a2b4-b6bbcde5a050"],
 ". The coefficients ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Rho]", "i"], " ", "are", " ", "computed", " ", 
    RowBox[{"below", ".", " "}]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "9f690c13-7592-4682-be74-5b79b2f6c5c0"],
 "The value ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Rho]", 
    RowBox[{"-", "1"}]], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "78b60405-6327-4372-87ff-7e7aeaf16820"],
 " represents the energy density at r=0."
}], "Text",
 CellChangeTimes->{{3.89988704734363*^9, 3.8998872154425097`*^9}, {
  3.8998872569343777`*^9, 
  3.89988734227061*^9}},ExpressionUUID->"24af313f-d68e-4114-a9dc-\
705aa84424a5"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   SubscriptBox["\[Rho]", 
    RowBox[{"-", "1"}]], "=", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{
      SubscriptBox["\[Rho]", "E"], "/.", 
      RowBox[{"{", 
       RowBox[{"r", "->", "r0"}], "}"}]}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{"m", "->", "0"}], "}"}]}]}], ";", " ", 
  RowBox[{
   RowBox[{
    SubscriptBox["H", 
     RowBox[{"-", "1"}]], "[", 
    RowBox[{"rv_", ",", "mv_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{
       SubscriptBox["\[Rho]", 
        RowBox[{"-", "1"}]], "/.", 
       RowBox[{"{", 
        RowBox[{"\[Lambda]", "->", 
         FractionBox[
          RowBox[{"16", "*", 
           SuperscriptBox["Lr", "2"]}], 
          SuperscriptBox["mv", "2"]]}], "}"}]}], "/.", "Condm"}], "]"}], "/.",
     "Vals"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[Rho]", "0"], "=", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Simplify", "[", 
         SubscriptBox["\[Rho]", "E"], "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{"h", "->", "0"}], "}"}]}], ")"}], "]"}], ",", "p"}], "]"}]}],
   ";", "  ", 
  RowBox[{
   RowBox[{
    SubscriptBox["H", "0"], "[", 
    RowBox[{"rv_", ",", "mv_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        SubscriptBox["\[Rho]", "0"], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"r", "->", "rv"}], ",", 
          RowBox[{"m", "->", "mv"}]}], "}"}]}], "/.", 
       RowBox[{"{", 
        RowBox[{"\[Lambda]", "->", 
         FractionBox[
          RowBox[{"16", "*", 
           SuperscriptBox["Lr", "2"]}], 
          SuperscriptBox["mv", "2"]]}], "}"}]}], "/.", "Condm"}], "]"}], "/.",
     "Vals"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[Rho]", "1"], "=", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Simplify", "[", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"h", "*", "r"}]], 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["\[Rho]", "E"], "-", 
            SubscriptBox["\[Rho]", "0"]}], ")"}]}], "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{"h", "->", "0"}], "}"}]}], ")"}], "]"}], ",", "p"}], "]"}]}],
   ";", " ", 
  RowBox[{
   RowBox[{
    SubscriptBox["H", "1"], "[", 
    RowBox[{"rv_", ",", "mv_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        SubscriptBox["\[Rho]", "1"], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"r", "->", "rv"}], ",", 
          RowBox[{"m", "->", "mv"}]}], "}"}]}], "/.", 
       RowBox[{"{", 
        RowBox[{"\[Lambda]", "->", 
         FractionBox[
          RowBox[{"16", "*", 
           SuperscriptBox["Lr", "2"]}], 
          SuperscriptBox["mv", "2"]]}], "}"}]}], "/.", "Condm"}], "]"}], "/.",
     "Vals"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[Rho]", "2"], "=", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{"Simplify", "[", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Simplify", "[", 
         RowBox[{
          FractionBox["1", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"h", "*", "r"}], ")"}], "2"]], 
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["\[Rho]", "E"], "-", 
            SubscriptBox["\[Rho]", "0"], "-", 
            RowBox[{"h", "*", "r", "*", 
             SubscriptBox["\[Rho]", "1"]}]}], ")"}]}], "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{"h", "->", "0"}], "}"}]}], ")"}], "]"}], ",", "p"}], "]"}]}],
   ";", " ", 
  RowBox[{
   RowBox[{
    SubscriptBox["H", "2"], "[", 
    RowBox[{"rv_", ",", "mv_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        SubscriptBox["\[Rho]", "2"], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"r", "->", "rv"}], ",", 
          RowBox[{"m", "->", "mv"}]}], "}"}]}], "/.", 
       RowBox[{"{", 
        RowBox[{"\[Lambda]", "->", 
         FractionBox[
          RowBox[{"16", "*", 
           SuperscriptBox["Lr", "2"]}], 
          SuperscriptBox["mv", "2"]]}], "}"}]}], "/.", "Condm"}], "]"}], "/.",
     "Vals"}]}]}]}], "Input",
 CellChangeTimes->{{3.883655430153921*^9, 3.88365552915562*^9}, {
   3.883655574236389*^9, 3.883655583335507*^9}, {3.883655661367944*^9, 
   3.8836556634146833`*^9}, {3.883656009756151*^9, 3.883656139220868*^9}, {
   3.883656801372015*^9, 3.883656838652287*^9}, {3.883659034325885*^9, 
   3.8836590432538967`*^9}, {3.8836596978465443`*^9, 3.883659700267612*^9}, {
   3.8838251308777857`*^9, 3.883825132639962*^9}, {3.883843295887816*^9, 
   3.88384332150319*^9}, 3.8838433677275753`*^9, {3.883843400716559*^9, 
   3.88384347175438*^9}, {3.883843512763502*^9, 3.8838435215175962`*^9}, {
   3.883843580818219*^9, 3.883843591024938*^9}, {3.883844697250738*^9, 
   3.8838447042505713`*^9}, {3.8838775210051603`*^9, 3.883877525996645*^9}, {
   3.8838775958477907`*^9, 3.883877600154418*^9}, {3.883877683521265*^9, 
   3.883877717680697*^9}, {3.883877774692038*^9, 3.883877779190296*^9}, {
   3.883975700446005*^9, 3.8839757052035513`*^9}, {3.8846831732151127`*^9, 
   3.8846831828240128`*^9}, {3.884683257993257*^9, 3.8846833011928864`*^9}, {
   3.884683430546495*^9, 3.8846834370184917`*^9}, {3.8846835020554323`*^9, 
   3.8846835196421137`*^9}, {3.89262890444184*^9, 3.892628928195051*^9}, {
   3.892631672687031*^9, 3.892631709199278*^9}, {3.892631739541697*^9, 
   3.892631903977049*^9}, 3.892632509290855*^9, {3.892632551847075*^9, 
   3.8926325659254313`*^9}, {3.892632626693343*^9, 3.892632738270529*^9}, {
   3.899887660060835*^9, 3.899887683268959*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"db92f68f-e725-4fa2-826e-d6239abcf6c1"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Graphs of the energy density", "Subsection",
 CellChangeTimes->{{3.8998735220569468`*^9, 
  3.89987353619162*^9}},ExpressionUUID->"657d4b38-63c7-498b-80d9-\
b38fbe4313c2"],

Cell["\<\
In this section, are plotted the values of the energy density expression \
defined above for different values of the external field h\
\>", "Text",
 CellChangeTimes->{{3.899886953411728*^9, 
  3.8998869984994926`*^9}},ExpressionUUID->"9f901529-cb83-44f6-af75-\
f7c6fe1eee44"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"rm0", "[", "mv_", "]"}], ":=", 
  RowBox[{"r0", "/.", 
   RowBox[{"{", 
    RowBox[{"m", "->", "mv"}], "}"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gr", "[", 
   RowBox[{"mv_", ",", "h_", ",", "j_"}], "]"}], ":=", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      SubscriptBox["H", "0"], "[", 
      RowBox[{"r", ",", "mv"}], "]"}], "+", 
     RowBox[{"h", " ", "r", " ", 
      RowBox[{
       SubscriptBox["H", "1"], "[", 
       RowBox[{"r", ",", "mv"}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"r", " ", "h"}], ")"}], "2"], 
      RowBox[{
       SubscriptBox["H", "2"], "[", 
       RowBox[{"r", ",", "mv"}], "]"}]}]}], " ", ",", 
    RowBox[{"{", 
     RowBox[{"r", ",", 
      RowBox[{"rm0", "[", "mv", "]"}], ",", 
      RowBox[{
       RowBox[{"4", "*", "\[Pi]"}], "-", 
       RowBox[{"rm0", "[", "mv", "]"}]}]}], "}"}], ",", 
    RowBox[{"PlotStyle", "->", 
     RowBox[{"{", 
      RowBox[{"Thick", ",", 
       RowBox[{
        RowBox[{"ColorData", "[", 
         RowBox[{"97", ",", "\"\<ColorList\>\""}], "]"}], "[", 
        RowBox[{"[", "j", "]"}], "]"}]}], "}"}]}], ",", 
    RowBox[{"PlotLegends", "->", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"StringTemplate", "[", "\"\<h = `a`\>\"", "]"}], "[", 
       RowBox[{"<|", 
        RowBox[{"\"\<a\>\"", "->", "h"}], "|>"}], "]"}], "}"}]}], ",", 
    RowBox[{"Frame", "->", "True"}], ",", 
    RowBox[{"FrameLabel", "->", 
     RowBox[{"{", 
      RowBox[{"\"\<r\>\"", ",", 
       RowBox[{
       "HoldForm", "[", "\"\<\!\(\*SubscriptBox[\(\[Rho]\), \(E\)]\)\>\"", 
        "]"}]}], "}"}]}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.899873767821969*^9, 3.8998738025815687`*^9}, {
   3.899874021197658*^9, 3.899874042435191*^9}, {3.8998742062746887`*^9, 
   3.899874285556761*^9}, {3.899875878361043*^9, 3.899875944256977*^9}, 
   3.899876069815353*^9, {3.899876204119293*^9, 3.899876447038546*^9}, 
   3.899876501288926*^9, {3.899876550203969*^9, 3.89987662197423*^9}, {
   3.899886872788198*^9, 3.899886877178808*^9}, {3.9012517835571537`*^9, 
   3.901251786785795*^9}, {3.901251821220152*^9, 3.901251854109774*^9}, {
   3.901251960062058*^9, 3.901251965562372*^9}, {3.9012520597425737`*^9, 
   3.9012521133753767`*^9}, {3.901252256187508*^9, 3.9012522916752357`*^9}, {
   3.901252357369602*^9, 3.90125235881596*^9}, 
   3.904455951344884*^9},ExpressionUUID->"6e04d732-fbb4-4958-a35f-\
27c29cfdd30f"],

Cell[BoxData[
 RowBox[{"Sh", ":=", 
  RowBox[{"Show", "[", 
   RowBox[{
    RowBox[{"gr", "[", 
     RowBox[{"1", ",", "0", ",", "1"}], "]"}], ",", 
    RowBox[{"PlotRange", "->", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"2", "\[Pi]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "13"}], "}"}]}], "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.89987360466108*^9, 3.899873662113317*^9}, {
   3.899881062501598*^9, 3.899881067110955*^9}, {3.901252890862123*^9, 
   3.9012528965335217`*^9}, 3.9012575245198803`*^9},
 CellLabel->"In[32]:=",ExpressionUUID->"3ecf507f-a2f5-4205-b9e9-9166e174a6c0"],

Cell[CellGroupData[{

Cell[BoxData["Sh"], "Input",
 CellChangeTimes->{{3.901252899541966*^9, 3.90125289969851*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"9910579a-43e2-47ad-b855-1bf50399e8e6"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[
    InterpretationBox[{
      TagBox[{{{{}, {}, 
          TagBox[{
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             Thickness[Large], 
             RGBColor[0.368417, 0.506779, 0.709798]], 
            LineBox[CompressedData["
1:eJw1mnk4lN3/x2Xfl3tmmLGbwdwjoVJUmPfTU1pIeypbaZMKUVpIKUWSkBRl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             "]]}, Annotation[#, "Charting`Private`Tag#1"]& ]}}, {}}, {
       "WolframDynamicHighlight", <|
        "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
      DynamicBox[
       (Charting`HighlightActionBox["DynamicHighlight", {}, 
        Slot["HighlightElements"], 
        Slot["LayoutOptions"], 
        Slot["Meta"], 
        Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
            Annotation[{
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               Thickness[Large], 
               RGBColor[0.368417, 0.506779, 0.709798]], 
              Line[CompressedData["
1:eJw1mnk4lN3/x2Xfl3tmmLGbwdwjoVJUmPfTU1pIeypbaZMKUVpIKUWSkBRl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               "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
          "LayoutOptions" -> <|
           "PlotRange" -> {{0, 4 Pi}, {4.6250000000001315`, 
              12.624998051379503`}}, "Frame" -> {{True, True}, {True, True}}, 
            "AxesOrigin" -> {0, 4.625000000000142}, 
            "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
            "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               Thickness[Large], 
               RGBColor[0.368417, 0.506779, 0.709798]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                Identity[
                 Part[#, 1]], 
                Identity[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            Plot, "GroupHighlight" -> False|>|>]]& )[<|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PlotRange" -> {{0, 4 Pi}, {4.6250000000001315`, 
             12.624998051379503`}}, "Frame" -> {{True, True}, {True, True}}, 
           "AxesOrigin" -> {0, 4.625000000000142}, 
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
           "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              Thickness[Large], 
              RGBColor[0.368417, 0.506779, 0.709798]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               Identity[
                Part[#, 1]], 
               Identity[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           Plot, "GroupHighlight" -> False|>|>]]}, 
     Annotation[{{{{}, {}, 
         Annotation[{
           Directive[
            Opacity[1.], 
            AbsoluteThickness[2], 
            Thickness[Large], 
            RGBColor[0.368417, 0.506779, 0.709798]], 
           Line[CompressedData["
1:eJw1mnk4lN3/x2Xfl3tmmLGbwdwjoVJUmPfTU1pIeypbaZMKUVpIKUWSkBRl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            "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
      "HighlightElements" -> <|
        "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
       "LayoutOptions" -> <|
        "PlotRange" -> {{0, 4 Pi}, {4.6250000000001315`, 
           12.624998051379503`}}, "Frame" -> {{True, True}, {True, True}}, 
         "AxesOrigin" -> {0, 4.625000000000142}, 
         "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
         "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
           Directive[
            Opacity[1.], 
            AbsoluteThickness[2], 
            Thickness[Large], 
            RGBColor[0.368417, 0.506779, 0.709798]]}, 
         "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
             Identity[
              Part[#, 1]], 
             Identity[
              Part[#, 2]]}& ), 
           "ScalingFunctions" -> {{Identity, Identity}, {
             Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
       "Meta" -> <|
        "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
         Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]], {
    PlotRange -> 
     NCache[{{0, 2 Pi}, {0, 13}}, {{0, 6.283185307179586}, {0, 13}}], 
     DisplayFunction -> Identity, DisplayFunction -> Identity, 
     Ticks -> {Automatic, Automatic}, AxesOrigin -> {0, 4.625000000000142}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, DisplayFunction -> Identity, 
     PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.05], 
        Scaled[0.05]}}, PlotRangeClipping -> True, ImagePadding -> All, 
     DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {None, None}, AxesOrigin -> {0, 4.6250000000001315`}, 
     DisplayFunction :> Identity, Frame -> {{True, True}, {True, True}}, 
     FrameLabel -> {{
        FormBox[
         TagBox[
          TagBox[
          "\"\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \\(E\\)]\\)\"", HoldForm], 
          HoldForm], TraditionalForm], None}, {
        FormBox[
         TagBox["\"r\"", HoldForm], TraditionalForm], None}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "DefaultBoundaryStyle" -> Automatic, 
       "DefaultGraphicsInteraction" -> {
        "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
         "Effects" -> {
          "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
           "Droplines" -> {
            "freeformCursorMode" -> True, 
             "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
       "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None,
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& )}}, PlotRange -> 
     NCache[{{0, 4 Pi}, {4.6250000000001315`, 12.624998051379503`}}, {{
        0, 12.566370614359172`}, {4.6250000000001315`, 12.624998051379503`}}],
      PlotRangeClipping -> True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.02], 
        Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}], 
   FormBox[
    FormBox[
     TemplateBox[{"\"h = 0\""}, "LineLegend", DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[2], 
                    Thickness[Large], 
                    RGBColor[0.368417, 0.506779, 0.709798]], {
                    LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[2], 
                    Thickness[Large], 
                    RGBColor[0.368417, 0.506779, 0.709798]], {}}}, 
                    AspectRatio -> Full, ImageSize -> {20, 12.5}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{"Directive", "[", 
               RowBox[{
                 RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                 RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
                 RowBox[{"Thickness", "[", "Large", "]"}], ",", 
                 
                 TemplateBox[<|
                  "color" -> RGBColor[0.368417, 0.506779, 0.709798]|>, 
                  "RGBColorSwatchTemplate"]}], "]"}], "}"}], ",", 
           RowBox[{"{", #, "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{3.9012529011862507`*^9, 3.901269496407009*^9, 
  3.90169113080519*^9, 3.90171062825596*^9, 3.901711209676683*^9, 
  3.901761716131987*^9, 3.901764246927314*^9, 3.9017659872538443`*^9, 
  3.9017670185256777`*^9, 3.901774393122929*^9, 3.9017757408849163`*^9, 
  3.901775807933035*^9, 3.9022771627357473`*^9, 3.902287886365087*^9, 
  3.902287966433238*^9, 3.90228993472288*^9, 3.904451224786932*^9, 
  3.904451385315175*^9, 3.904455371849845*^9},
 CellLabel->"Out[33]=",ExpressionUUID->"73828394-fce1-46cb-a399-41a8e6a0d3b1"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"emme", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"scala", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"ShM", ":=", 
  RowBox[{"Show", "[", 
   RowBox[{
    RowBox[{"gr", "[", 
     RowBox[{"emme", ",", "0", ",", "1"}], "]"}], ",", 
    RowBox[{"gr", "[", 
     RowBox[{"emme", ",", 
      RowBox[{"scala", "*", "0.01"}], ",", "2"}], "]"}], ",", 
    RowBox[{"gr", "[", 
     RowBox[{"emme", ",", 
      RowBox[{"scala", "*", "0.02"}], ",", "3"}], "]"}], ",", 
    RowBox[{"gr", "[", 
     RowBox[{"emme", ",", 
      RowBox[{"scala", "*", "0.03"}], ",", "4"}], "]"}], ",", 
    RowBox[{"PlotRange", "->", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"2", "\[Pi]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "13"}], "}"}]}], "}"}]}]}], "]"}]}]}], "Input",
 CellChangeTimes->{
  3.899873747578421*^9, {3.899881025645544*^9, 3.899881036364873*^9}, {
   3.899882120511057*^9, 3.899882126957727*^9}, {3.8998821867295523`*^9, 
   3.899882187179607*^9}, {3.899882262502552*^9, 3.8998823359555407`*^9}, {
   3.899882385467368*^9, 3.8998823944641237`*^9}, 3.899883603618966*^9, 
   3.899910241359684*^9, 3.90125187547097*^9, {3.901252862959848*^9, 
   3.901252866783504*^9}, 3.901257506008123*^9},
 CellLabel->"In[35]:=",ExpressionUUID->"bae1f9c2-7dc7-4db3-bb2b-2c68ac8087e2"],

Cell[CellGroupData[{

Cell[BoxData["ShM"], "Input",
 CellLabel->"In[38]:=",ExpressionUUID->"b6ae6f76-cf39-4860-8feb-83c14635b574"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[{
     InterpretationBox[{
       TagBox[{{{{}, {}, 
           TagBox[{
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              Thickness[Large], 
              RGBColor[0.368417, 0.506779, 0.709798]], 
             LineBox[CompressedData["
1:eJw1mnk4lN3/x2Xfl3tmmLGbwdwjoVJUmPfTU1pIeypbaZMKUVpIKUWSkBRl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              "]]}, Annotation[#, "Charting`Private`Tag#1"]& ]}}, {}}, {
        "WolframDynamicHighlight", <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
       DynamicBox[
        (Charting`HighlightActionBox["DynamicHighlight", {}, 
         Slot["HighlightElements"], 
         Slot["LayoutOptions"], 
         Slot["Meta"], 
         Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
             Annotation[{
               Directive[
                Opacity[1.], 
                AbsoluteThickness[2], 
                Thickness[Large], 
                RGBColor[0.368417, 0.506779, 0.709798]], 
               Line[CompressedData["
1:eJw1mnk4lN3/x2Xfl3tmmLGbwdwjoVJUmPfTU1pIeypbaZMKUVpIKUWSkBRl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                "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
          "HighlightElements" -> <|
            "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
           "LayoutOptions" -> <|
            "PlotRange" -> {{0, 4 Pi}, {4.6250000000001315`, 
               12.624998051379503`}}, "Frame" -> {{True, True}, {True, True}},
              "AxesOrigin" -> {0, 4.625000000000142}, 
             "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
             "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
               Directive[
                Opacity[1.], 
                AbsoluteThickness[2], 
                Thickness[Large], 
                RGBColor[0.368417, 0.506779, 0.709798]]}, 
             "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                 Identity[
                  Part[#, 1]], 
                 Identity[
                  Part[#, 2]]}& ), 
               "ScalingFunctions" -> {{Identity, Identity}, {
                 Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
             False|>, 
           "Meta" -> <|
            "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
             "Function" -> Plot, "GroupHighlight" -> False|>|>]]& )[<|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
          "LayoutOptions" -> <|
           "PlotRange" -> {{0, 4 Pi}, {4.6250000000001315`, 
              12.624998051379503`}}, "Frame" -> {{True, True}, {True, True}}, 
            "AxesOrigin" -> {0, 4.625000000000142}, 
            "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
            "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               Thickness[Large], 
               RGBColor[0.368417, 0.506779, 0.709798]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                Identity[
                 Part[#, 1]], 
                Identity[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            Plot, "GroupHighlight" -> False|>|>]]}, 
      Annotation[{{{{}, {}, 
          Annotation[{
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             Thickness[Large], 
             RGBColor[0.368417, 0.506779, 0.709798]], 
            Line[CompressedData["
1:eJw1mnk4lN3/x2Xfl3tmmLGbwdwjoVJUmPfTU1pIeypbaZMKUVpIKUWSkBRl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             "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
       "HighlightElements" -> <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
        "LayoutOptions" -> <|
         "PlotRange" -> {{0, 4 Pi}, {4.6250000000001315`, 
            12.624998051379503`}}, "Frame" -> {{True, True}, {True, True}}, 
          "AxesOrigin" -> {0, 4.625000000000142}, 
          "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
          "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             Thickness[Large], 
             RGBColor[0.368417, 0.506779, 0.709798]]}, 
          "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
              Identity[
               Part[#, 1]], 
              Identity[
               Part[#, 2]]}& ), 
            "ScalingFunctions" -> {{Identity, Identity}, {
              Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>,
         "Meta" -> <|
         "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
          Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]], 
     InterpretationBox[{
       TagBox[{{{{}, {}, 
           TagBox[{
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              Thickness[Large], 
              RGBColor[0.880722, 0.611041, 0.142051]], 
             LineBox[CompressedData["
1:eJwtmnk81N/3x+3GmplhzNjNGDNU2hQVzStJUVkSKmtKoRKKFqLVVh9FEbK1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              "]]}, Annotation[#, "Charting`Private`Tag#1"]& ]}}, {}}, {
        "WolframDynamicHighlight", <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
       DynamicBox[
        (Charting`HighlightActionBox["DynamicHighlight", {}, 
         Slot["HighlightElements"], 
         Slot["LayoutOptions"], 
         Slot["Meta"], 
         Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
             Annotation[{
               Directive[
                Opacity[1.], 
                AbsoluteThickness[2], 
                Thickness[Large], 
                RGBColor[0.880722, 0.611041, 0.142051]], 
               Line[CompressedData["
1:eJwtmnk81N/3x+3GmplhzNjNGDNU2hQVzStJUVkSKmtKoRKKFqLVVh9FEbK1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                "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
          "HighlightElements" -> <|
            "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
           "LayoutOptions" -> <|
            "PlotRange" -> {{0, 4 Pi}, {4.271313127608493, 
               12.045869377231034`}}, "Frame" -> {{True, True}, {True, True}},
              "AxesOrigin" -> {0, 4.271313127608503}, 
             "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
             "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
               Directive[
                Opacity[1.], 
                AbsoluteThickness[2], 
                Thickness[Large], 
                RGBColor[0.880722, 0.611041, 0.142051]]}, 
             "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                 Identity[
                  Part[#, 1]], 
                 Identity[
                  Part[#, 2]]}& ), 
               "ScalingFunctions" -> {{Identity, Identity}, {
                 Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
             False|>, 
           "Meta" -> <|
            "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
             "Function" -> Plot, "GroupHighlight" -> False|>|>]]& )[<|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
          "LayoutOptions" -> <|
           "PlotRange" -> {{0, 4 Pi}, {4.271313127608493, 
              12.045869377231034`}}, "Frame" -> {{True, True}, {True, True}}, 
            "AxesOrigin" -> {0, 4.271313127608503}, 
            "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
            "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               Thickness[Large], 
               RGBColor[0.880722, 0.611041, 0.142051]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                Identity[
                 Part[#, 1]], 
                Identity[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            Plot, "GroupHighlight" -> False|>|>]]}, 
      Annotation[{{{{}, {}, 
          Annotation[{
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             Thickness[Large], 
             RGBColor[0.880722, 0.611041, 0.142051]], 
            Line[CompressedData["
1:eJwtmnk81N/3x+3GmplhzNjNGDNU2hQVzStJUVkSKmtKoRKKFqLVVh9FEbK1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             "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
       "HighlightElements" -> <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
        "LayoutOptions" -> <|
         "PlotRange" -> {{0, 4 Pi}, {4.271313127608493, 12.045869377231034`}},
           "Frame" -> {{True, True}, {True, True}}, 
          "AxesOrigin" -> {0, 4.271313127608503}, 
          "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
          "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             Thickness[Large], 
             RGBColor[0.880722, 0.611041, 0.142051]]}, 
          "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
              Identity[
               Part[#, 1]], 
              Identity[
               Part[#, 2]]}& ), 
            "ScalingFunctions" -> {{Identity, Identity}, {
              Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>,
         "Meta" -> <|
         "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
          Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]], 
     InterpretationBox[{
       TagBox[{{{{}, {}, 
           TagBox[{
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              Thickness[Large], 
              RGBColor[0.560181, 0.691569, 0.194885]], 
             LineBox[CompressedData["
1:eJwtmnk01N//x+0z1hkzgxn7vIcxqaQSLZhnKkWlhZClpF3lg4qKdqFNIaKy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              "]]}, Annotation[#, "Charting`Private`Tag#1"]& ]}}, {}}, {
        "WolframDynamicHighlight", <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
       DynamicBox[
        (Charting`HighlightActionBox["DynamicHighlight", {}, 
         Slot["HighlightElements"], 
         Slot["LayoutOptions"], 
         Slot["Meta"], 
         Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
             Annotation[{
               Directive[
                Opacity[1.], 
                AbsoluteThickness[2], 
                Thickness[Large], 
                RGBColor[0.560181, 0.691569, 0.194885]], 
               Line[CompressedData["
1:eJwtmnk01N//x+0z1hkzgxn7vIcxqaQSLZhnKkWlhZClpF3lg4qKdqFNIaKy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                "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
          "HighlightElements" -> <|
            "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
           "LayoutOptions" -> <|
            "PlotRange" -> {{0, 4 Pi}, {3.964482489816349, 
               11.501805123721354`}}, "Frame" -> {{True, True}, {True, True}},
              "AxesOrigin" -> {0, 3.964482489816358}, 
             "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
             "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
               Directive[
                Opacity[1.], 
                AbsoluteThickness[2], 
                Thickness[Large], 
                RGBColor[0.560181, 0.691569, 0.194885]]}, 
             "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                 Identity[
                  Part[#, 1]], 
                 Identity[
                  Part[#, 2]]}& ), 
               "ScalingFunctions" -> {{Identity, Identity}, {
                 Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
             False|>, 
           "Meta" -> <|
            "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
             "Function" -> Plot, "GroupHighlight" -> False|>|>]]& )[<|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
          "LayoutOptions" -> <|
           "PlotRange" -> {{0, 4 Pi}, {3.964482489816349, 
              11.501805123721354`}}, "Frame" -> {{True, True}, {True, True}}, 
            "AxesOrigin" -> {0, 3.964482489816358}, 
            "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
            "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               Thickness[Large], 
               RGBColor[0.560181, 0.691569, 0.194885]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                Identity[
                 Part[#, 1]], 
                Identity[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            Plot, "GroupHighlight" -> False|>|>]]}, 
      Annotation[{{{{}, {}, 
          Annotation[{
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             Thickness[Large], 
             RGBColor[0.560181, 0.691569, 0.194885]], 
            Line[CompressedData["
1:eJwtmnk01N//x+0z1hkzgxn7vIcxqaQSLZhnKkWlhZClpF3lg4qKdqFNIaKy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             "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
       "HighlightElements" -> <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
        "LayoutOptions" -> <|
         "PlotRange" -> {{0, 4 Pi}, {3.964482489816349, 11.501805123721354`}},
           "Frame" -> {{True, True}, {True, True}}, 
          "AxesOrigin" -> {0, 3.964482489816358}, 
          "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
          "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             Thickness[Large], 
             RGBColor[0.560181, 0.691569, 0.194885]]}, 
          "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
              Identity[
               Part[#, 1]], 
              Identity[
               Part[#, 2]]}& ), 
            "ScalingFunctions" -> {{Identity, Identity}, {
              Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>,
         "Meta" -> <|
         "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
          Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]], 
     InterpretationBox[{
       TagBox[{{{{}, {}, 
           TagBox[{
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              Thickness[Large], 
              RGBColor[0.922526, 0.385626, 0.209179]], 
             LineBox[CompressedData["
1:eJwt2nk01N//B3DZxjaDWTC2GTOGQalkacE8k0SLSKVCSSVppaKsFUWbJEuU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              "]]}, Annotation[#, "Charting`Private`Tag#1"]& ]}}, {}}, {
        "WolframDynamicHighlight", <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
       DynamicBox[
        (Charting`HighlightActionBox["DynamicHighlight", {}, 
         Slot["HighlightElements"], 
         Slot["LayoutOptions"], 
         Slot["Meta"], 
         Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
             Annotation[{
               Directive[
                Opacity[1.], 
                AbsoluteThickness[2], 
                Thickness[Large], 
                RGBColor[0.922526, 0.385626, 0.209179]], 
               Line[CompressedData["
1:eJwt2nk01N//B3DZxjaDWTC2GTOGQalkacE8k0SLSKVCSSVppaKsFUWbJEuU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                "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
          "HighlightElements" -> <|
            "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
           "LayoutOptions" -> <|
            "PlotRange" -> {{0, 4 Pi}, {3.7049288863651135`, 
               10.992013130402553`}}, "Frame" -> {{True, True}, {True, True}},
              "AxesOrigin" -> {0, 3.704928886365122}, 
             "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
             "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
               Directive[
                Opacity[1.], 
                AbsoluteThickness[2], 
                Thickness[Large], 
                RGBColor[0.922526, 0.385626, 0.209179]]}, 
             "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                 Identity[
                  Part[#, 1]], 
                 Identity[
                  Part[#, 2]]}& ), 
               "ScalingFunctions" -> {{Identity, Identity}, {
                 Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
             False|>, 
           "Meta" -> <|
            "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
             "Function" -> Plot, "GroupHighlight" -> False|>|>]]& )[<|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
          "LayoutOptions" -> <|
           "PlotRange" -> {{0, 4 Pi}, {3.7049288863651135`, 
              10.992013130402553`}}, "Frame" -> {{True, True}, {True, True}}, 
            "AxesOrigin" -> {0, 3.704928886365122}, 
            "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
            "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               Thickness[Large], 
               RGBColor[0.922526, 0.385626, 0.209179]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                Identity[
                 Part[#, 1]], 
                Identity[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            Plot, "GroupHighlight" -> False|>|>]]}, 
      Annotation[{{{{}, {}, 
          Annotation[{
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             Thickness[Large], 
             RGBColor[0.922526, 0.385626, 0.209179]], 
            Line[CompressedData["
1:eJwt2nk01N//B3DZxjaDWTC2GTOGQalkacE8k0SLSKVCSSVppaKsFUWbJEuU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             "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
       "HighlightElements" -> <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
        "LayoutOptions" -> <|
         "PlotRange" -> {{0, 4 Pi}, {3.7049288863651135`, 
            10.992013130402553`}}, "Frame" -> {{True, True}, {True, True}}, 
          "AxesOrigin" -> {0, 3.704928886365122}, 
          "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
          "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             Thickness[Large], 
             RGBColor[0.922526, 0.385626, 0.209179]]}, 
          "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
              Identity[
               Part[#, 1]], 
              Identity[
               Part[#, 2]]}& ), 
            "ScalingFunctions" -> {{Identity, Identity}, {
              Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>,
         "Meta" -> <|
         "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
          Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]]}, {
    PlotRange -> 
     NCache[{{0, 2 Pi}, {0, 13}}, {{0, 6.283185307179586}, {0, 13}}], 
     DisplayFunction -> Identity, DisplayFunction -> Identity, 
     Ticks -> {Automatic, Automatic}, AxesOrigin -> {0, 4.625000000000142}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, DisplayFunction -> Identity, 
     PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.05], 
        Scaled[0.05]}}, PlotRangeClipping -> True, ImagePadding -> All, 
     DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {None, None}, AxesOrigin -> {0, 4.6250000000001315`}, 
     DisplayFunction :> Identity, Frame -> {{True, True}, {True, True}}, 
     FrameLabel -> {{
        FormBox[
         TagBox[
          TagBox[
          "\"\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \\(E\\)]\\)\"", HoldForm], 
          HoldForm], TraditionalForm], None}, {
        FormBox[
         TagBox["\"r\"", HoldForm], TraditionalForm], None}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "DefaultBoundaryStyle" -> Automatic, 
       "DefaultGraphicsInteraction" -> {
        "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
         "Effects" -> {
          "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
           "Droplines" -> {
            "freeformCursorMode" -> True, 
             "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
       "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None,
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& )}}, PlotRange -> 
     NCache[{{0, 4 Pi}, {4.6250000000001315`, 12.624998051379503`}}, {{
        0, 12.566370614359172`}, {4.6250000000001315`, 12.624998051379503`}}],
      PlotRangeClipping -> True, PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.02], 
        Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}], 
   FormBox[
    TagBox[
     GridBox[{{
        FormBox[
         TemplateBox[{"\"h = 0\""}, "LineLegend", DisplayFunction -> (StyleBox[
            StyleBox[
             PaneBox[
              TagBox[
               GridBox[{{
                  TagBox[
                   GridBox[{{
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[2], 
                    Thickness[Large], 
                    RGBColor[0.368417, 0.506779, 0.709798]], {
                    LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[2], 
                    Thickness[Large], 
                    RGBColor[0.368417, 0.506779, 0.709798]], {}}}, 
                    AspectRatio -> Full, ImageSize -> {20, 12.5}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                    AutoDelete -> False, 
                    GridBoxDividers -> {
                    "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                    GridBoxItemSize -> {
                    "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
                GridBoxAlignment -> {
                 "Columns" -> {{Left}}, "Rows" -> {{Top}}}, AutoDelete -> 
                False, GridBoxItemSize -> {
                 "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
               "Grid"], Alignment -> Left, AppearanceElements -> None, 
              ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
              "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
            FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
            False]& ), InterpretationFunction :> (RowBox[{"LineLegend", "[", 
             RowBox[{
               RowBox[{"{", 
                 RowBox[{"Directive", "[", 
                   RowBox[{
                    RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                    RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
                    RowBox[{"Thickness", "[", "Large", "]"}], ",", 
                    TemplateBox[<|
                    "color" -> RGBColor[0.368417, 0.506779, 0.709798]|>, 
                    "RGBColorSwatchTemplate"]}], "]"}], "}"}], ",", 
               RowBox[{"{", #, "}"}], ",", 
               RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
               RowBox[{"LabelStyle", "\[Rule]", 
                 RowBox[{"{", "}"}]}], ",", 
               RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
          Editable -> True], TraditionalForm]}, {
        FormBox[
         TemplateBox[{"\"h = 0.01\""}, "LineLegend", 
          DisplayFunction -> (StyleBox[
            StyleBox[
             PaneBox[
              TagBox[
               GridBox[{{
                  TagBox[
                   GridBox[{{
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[2], 
                    Thickness[Large], 
                    RGBColor[0.880722, 0.611041, 0.142051]], {
                    LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[2], 
                    Thickness[Large], 
                    RGBColor[0.880722, 0.611041, 0.142051]], {}}}, 
                    AspectRatio -> Full, ImageSize -> {20, 12.5}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                    AutoDelete -> False, 
                    GridBoxDividers -> {
                    "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                    GridBoxItemSize -> {
                    "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
                GridBoxAlignment -> {
                 "Columns" -> {{Left}}, "Rows" -> {{Top}}}, AutoDelete -> 
                False, GridBoxItemSize -> {
                 "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
               "Grid"], Alignment -> Left, AppearanceElements -> None, 
              ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
              "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
            FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
            False]& ), InterpretationFunction :> (RowBox[{"LineLegend", "[", 
             RowBox[{
               RowBox[{"{", 
                 RowBox[{"Directive", "[", 
                   RowBox[{
                    RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                    RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
                    RowBox[{"Thickness", "[", "Large", "]"}], ",", 
                    
                    TemplateBox[<|
                    "color" -> RGBColor[0.880722, 0.611041, 0.142051]|>, 
                    "RGBColorSwatchTemplate"]}], "]"}], "}"}], ",", 
               RowBox[{"{", #, "}"}], ",", 
               RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
               RowBox[{"LabelStyle", "\[Rule]", 
                 RowBox[{"{", "}"}]}], ",", 
               RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
          Editable -> True], TraditionalForm]}, {
        FormBox[
         TemplateBox[{"\"h = 0.02\""}, "LineLegend", 
          DisplayFunction -> (StyleBox[
            StyleBox[
             PaneBox[
              TagBox[
               GridBox[{{
                  TagBox[
                   GridBox[{{
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[2], 
                    Thickness[Large], 
                    RGBColor[0.560181, 0.691569, 0.194885]], {
                    LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[2], 
                    Thickness[Large], 
                    RGBColor[0.560181, 0.691569, 0.194885]], {}}}, 
                    AspectRatio -> Full, ImageSize -> {20, 12.5}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                    AutoDelete -> False, 
                    GridBoxDividers -> {
                    "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                    GridBoxItemSize -> {
                    "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
                GridBoxAlignment -> {
                 "Columns" -> {{Left}}, "Rows" -> {{Top}}}, AutoDelete -> 
                False, GridBoxItemSize -> {
                 "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
               "Grid"], Alignment -> Left, AppearanceElements -> None, 
              ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
              "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
            FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
            False]& ), InterpretationFunction :> (RowBox[{"LineLegend", "[", 
             RowBox[{
               RowBox[{"{", 
                 RowBox[{"Directive", "[", 
                   RowBox[{
                    RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                    RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
                    RowBox[{"Thickness", "[", "Large", "]"}], ",", 
                    
                    TemplateBox[<|
                    "color" -> RGBColor[0.560181, 0.691569, 0.194885]|>, 
                    "RGBColorSwatchTemplate"]}], "]"}], "}"}], ",", 
               RowBox[{"{", #, "}"}], ",", 
               RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
               RowBox[{"LabelStyle", "\[Rule]", 
                 RowBox[{"{", "}"}]}], ",", 
               RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
          Editable -> True], TraditionalForm]}, {
        FormBox[
         TemplateBox[{"\"h = 0.03\""}, "LineLegend", 
          DisplayFunction -> (StyleBox[
            StyleBox[
             PaneBox[
              TagBox[
               GridBox[{{
                  TagBox[
                   GridBox[{{
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[2], 
                    Thickness[Large], 
                    RGBColor[0.922526, 0.385626, 0.209179]], {
                    LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[2], 
                    Thickness[Large], 
                    RGBColor[0.922526, 0.385626, 0.209179]], {}}}, 
                    AspectRatio -> Full, ImageSize -> {20, 12.5}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                    AutoDelete -> False, 
                    GridBoxDividers -> {
                    "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                    GridBoxItemSize -> {
                    "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
                GridBoxAlignment -> {
                 "Columns" -> {{Left}}, "Rows" -> {{Top}}}, AutoDelete -> 
                False, GridBoxItemSize -> {
                 "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
               "Grid"], Alignment -> Left, AppearanceElements -> None, 
              ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
              "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
            FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
            False]& ), InterpretationFunction :> (RowBox[{"LineLegend", "[", 
             RowBox[{
               RowBox[{"{", 
                 RowBox[{"Directive", "[", 
                   RowBox[{
                    RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                    RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
                    RowBox[{"Thickness", "[", "Large", "]"}], ",", 
                    
                    TemplateBox[<|
                    "color" -> RGBColor[0.922526, 0.385626, 0.209179]|>, 
                    "RGBColorSwatchTemplate"]}], "]"}], "}"}], ",", 
               RowBox[{"{", #, "}"}], ",", 
               RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
               RowBox[{"LabelStyle", "\[Rule]", 
                 RowBox[{"{", "}"}]}], ",", 
               RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
          Editable -> True], TraditionalForm]}}, 
      GridBoxAlignment -> {"Columns" -> {{Left}}}, AutoDelete -> False, 
      GridBoxItemSize -> {
       "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
      GridBoxSpacings -> {"Columns" -> {{0}}}], "Grid"], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{3.901252878035285*^9, 3.9012695008185053`*^9, 
  3.9016911386696453`*^9, 3.901710636799411*^9, 3.901711218375546*^9, 
  3.901761724819025*^9, 3.9017642516151953`*^9, 3.901765992104156*^9, 
  3.901767023580264*^9, 3.90177439760916*^9, 3.901775750508477*^9, 
  3.9017758126408157`*^9, 3.902277170093165*^9, 3.902287890829636*^9, 
  3.9022879742025642`*^9, 3.902289943462545*^9, 3.904451232768774*^9, 
  3.904451393629826*^9, 3.904455379580159*^9},
 CellLabel->"Out[38]=",ExpressionUUID->"1536f6d1-441e-4309-a9e2-e414870e5dc3"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Total energy", "Section",
 CellChangeTimes->{{3.885313431438817*^9, 3.885313441945269*^9}, 
   3.8853138038777943`*^9, {3.8998874329266033`*^9, 
   3.899887434743832*^9}},ExpressionUUID->"66c50c66-c320-457d-ba84-\
06d43e68d8ec"],

Cell[CellGroupData[{

Cell[TextData[{
 "Coefficients of (",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    RowBox[{
     RowBox[{"h", "*", "r"}], ")"}], "n"], TraditionalForm]],ExpressionUUID->
  "532cf16f-ea68-4fc1-b169-16f34ff08329"]
}], "Subsection",
 CellChangeTimes->{
  3.885313800455139*^9, {3.8998874536731043`*^9, 
   3.89988745391308*^9}},ExpressionUUID->"e8678039-fcb4-443c-88a4-\
6b746b492016"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   SubscriptBox["E", "0"], "=", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Lr", "*", "L\[Theta]", "*", "L\[Phi]", "*", 
         RowBox[{"Integrate", "[", 
          RowBox[{
           SubscriptBox["\[Rho]", 
            RowBox[{"-", "1"}]], ",", 
           RowBox[{"{", 
            RowBox[{"r", ",", "0", ",", "r0"}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"\[Theta]", ",", "0", ",", 
             RowBox[{"2", "\[Pi]"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"\[Phi]", ",", "0", ",", 
             RowBox[{"2", "\[Pi]"}]}], "}"}]}], "]"}]}], "+", 
        RowBox[{"Integrate", "[", 
         RowBox[{
          SubscriptBox["\[Rho]", "0"], ",", 
          RowBox[{"{", 
           RowBox[{"r", ",", "r0", ",", 
            RowBox[{"2", "\[Pi]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Theta]", ",", "0", ",", 
            RowBox[{"2", "\[Pi]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Phi]", ",", "0", ",", 
            RowBox[{"2", "\[Pi]"}]}], "}"}]}], "]"}]}], ")"}], "/.", 
      RowBox[{"{", 
       RowBox[{"\[Lambda]", "->", 
        FractionBox[
         RowBox[{"16", "*", 
          SuperscriptBox["Lr", "2"]}], 
         SuperscriptBox["m", "2"]]}], "}"}]}], ",", "p"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["E", "1"], "=", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Lr", "*", "L\[Theta]", "*", "L\[Phi]", "*", 
       RowBox[{"Integrate", "[", 
        RowBox[{
         RowBox[{"r", "*", 
          SubscriptBox["\[Rho]", "1"]}], ",", 
         RowBox[{"{", 
          RowBox[{"r", ",", "r0", ",", 
           RowBox[{"2", "\[Pi]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"\[Theta]", ",", "0", ",", 
           RowBox[{"2", "\[Pi]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"\[Phi]", ",", "0", ",", 
           RowBox[{"2", "\[Pi]"}]}], "}"}]}], "]"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{"\[Lambda]", "->", 
        FractionBox[
         RowBox[{"16", "*", 
          SuperscriptBox["Lr", "2"]}], 
         SuperscriptBox["m", "2"]]}], "}"}]}], ",", "p"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["E", "2"], "=", 
   RowBox[{"Collect", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Lr", "*", "L\[Theta]", "*", "L\[Phi]", "*", 
       RowBox[{"Integrate", "[", 
        RowBox[{
         RowBox[{
          SuperscriptBox["r", "2"], "*", 
          SubscriptBox["\[Rho]", "2"]}], ",", 
         RowBox[{"{", 
          RowBox[{"r", ",", "r0", ",", 
           RowBox[{"2", "\[Pi]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"\[Theta]", ",", "0", ",", 
           RowBox[{"2", "\[Pi]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"\[Phi]", ",", "0", ",", 
           RowBox[{"2", "\[Pi]"}]}], "}"}]}], "]"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{"\[Lambda]", "->", 
        FractionBox[
         RowBox[{"16", "*", 
          SuperscriptBox["Lr", "2"]}], 
         SuperscriptBox["m", "2"]]}], "}"}]}], ",", "p"}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.883659706447267*^9, 3.883659818745632*^9}, {
   3.883659849457988*^9, 3.8836598604520893`*^9}, 3.883659897281986*^9, {
   3.8836600529739227`*^9, 3.8836600802957563`*^9}, {3.883676381909975*^9, 
   3.8836763922137747`*^9}, {3.883825005500402*^9, 3.8838250836706457`*^9}, {
   3.8838252016352463`*^9, 3.8838252061389513`*^9}, 3.8839757267257442`*^9, {
   3.8846835872594624`*^9, 3.884683593924632*^9}, {3.884686517020215*^9, 
   3.884686538846943*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"5e0c0fd3-978c-4462-9f1b-81b5238ad396"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Total energy", "Subsection",
 CellChangeTimes->{{3.8853138089334908`*^9, 
  3.885313811493352*^9}},ExpressionUUID->"f099997c-a26e-4085-9b19-\
3fbe3847a8f7"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SubscriptBox["E", "T"], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"Collect", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Simplify", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SubscriptBox["E", "0"], "+", 
              RowBox[{"h", "*", 
               SubscriptBox["E", "1"]}], "+", 
              RowBox[{
               SuperscriptBox["h", "2"], "*", 
               SubscriptBox["E", "2"]}]}], ")"}], "/.", 
            RowBox[{"{", 
             RowBox[{"p", "->", 
              RowBox[{"\[Sqrt]", 
               RowBox[{"(", 
                RowBox[{"2", "*", 
                 SuperscriptBox["L\[Phi]", "2"], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   FractionBox["n", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["L\[Phi]", "2"]}]], "+", 
                   FractionBox[
                    SuperscriptBox["p", "2"], 
                    RowBox[{"2", "*", 
                    SuperscriptBox["L\[Phi]", "2"]}]]}], ")"}]}], ")"}]}]}], 
             "}"}]}], "]"}], "/.", 
          RowBox[{"{", 
           RowBox[{"p", "->", "q"}], "}"}]}], ",", "q"}], "]"}], ")"}], "/.", 
      "Cond"}], ")"}], "/.", "Vals"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8838212504978657`*^9, 3.8838212659911547`*^9}, {
   3.883821309019888*^9, 3.883821322785474*^9}, {3.8838213582743397`*^9, 
   3.883821358740322*^9}, {3.8838216276626*^9, 3.8838216363724613`*^9}, {
   3.883821684604212*^9, 3.88382183571873*^9}, {3.8838224397323837`*^9, 
   3.883822462444212*^9}, 3.88397573707553*^9, 3.8846865106849003`*^9, {
   3.884697163749413*^9, 3.884697165748158*^9}, {3.8847463166449738`*^9, 
   3.884746324087431*^9}, {3.884756838562264*^9, 3.884756839419572*^9}, {
   3.884765411994173*^9, 3.8847654151868258`*^9}, {3.884766081246614*^9, 
   3.884766095399877*^9}, {3.884766493414157*^9, 3.884766499459304*^9}, {
   3.8853137364042053`*^9, 3.885313756821743*^9}, 3.8926313982447577`*^9, 
   3.892637524358815*^9, {3.899887685254929*^9, 3.899887686109828*^9}},
 CellLabel->"In[43]:=",ExpressionUUID->"c8e2355f-ee00-4a04-bd63-348e0b53641e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "Coefficients of ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["q", "n"], TraditionalForm]],ExpressionUUID->
  "7cabaf1a-5427-420b-adb2-1c4aff4bdb43"]
}], "Subsection",
 CellChangeTimes->{{3.8853138241228933`*^9, 
  3.8853138442496557`*^9}},ExpressionUUID->"f16c50d5-6e34-41be-928b-\
db8fbcd277a1"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   SubscriptBox["\[Eta]", "0"], "=", 
   RowBox[{
    SubscriptBox["E", "T"], "/.", 
    RowBox[{"{", 
     RowBox[{"q", "->", "0"}], "}"}]}]}], ";", " ", 
  RowBox[{
   RowBox[{
    SubscriptBox["F", "0"], "[", 
    RowBox[{"nV_", ",", "B_"}], "]"}], ":=", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox["\[Eta]", "0"], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"n", "->", "nV"}], ",", 
       RowBox[{"h", "->", "B"}]}], "}"}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[Eta]", "1"], "=", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{
      FractionBox["1", "q"], "*", 
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["E", "T"], "-", 
        SubscriptBox["\[Eta]", "0"]}], ")"}]}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{"q", "->", "0"}], "}"}]}]}], ";", " ", 
  RowBox[{
   RowBox[{
    SubscriptBox["F", "1"], "[", 
    RowBox[{"nV_", ",", "B_"}], "]"}], ":=", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox["\[Eta]", "1"], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"n", "->", "nV"}], ",", 
       RowBox[{"h", "->", "B"}]}], "}"}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[Eta]", "2"], "=", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{
      FractionBox["1", 
       SuperscriptBox["q", "2"]], "*", 
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["E", "T"], "-", 
        SubscriptBox["\[Eta]", "0"], "-", 
        RowBox[{"q", "*", 
         SubscriptBox["\[Eta]", "1"]}]}], ")"}]}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{"q", "->", "0"}], "}"}]}]}], ";", " ", 
  RowBox[{
   RowBox[{
    SubscriptBox["F", "2"], "[", 
    RowBox[{"nV_", ",", "B_"}], "]"}], ":=", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox["\[Eta]", "2"], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"n", "->", "nV"}], ",", 
       RowBox[{"h", "->", "B"}]}], "}"}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[Eta]", "3"], "=", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{
      FractionBox["1", 
       SuperscriptBox["q", "3"]], "*", 
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["E", "T"], "-", 
        SubscriptBox["\[Eta]", "0"], "-", 
        RowBox[{"q", "*", 
         SubscriptBox["\[Eta]", "1"]}], "-", 
        RowBox[{
         SuperscriptBox["q", "2"], "*", 
         SubscriptBox["\[Eta]", "2"]}]}], ")"}]}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{"q", "->", "0"}], "}"}]}]}], ";", " ", 
  RowBox[{
   RowBox[{
    SubscriptBox["F", "3"], "[", 
    RowBox[{"nV_", ",", "B_"}], "]"}], ":=", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox["\[Eta]", "3"], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"n", "->", "nV"}], ",", 
       RowBox[{"h", "->", "B"}]}], "}"}]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[Eta]", "4"], "=", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{
      FractionBox["1", 
       SuperscriptBox["q", "4"]], "*", 
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["E", "T"], "-", 
        SubscriptBox["\[Eta]", "0"], "-", 
        RowBox[{"q", "*", 
         SubscriptBox["\[Eta]", "1"]}], "-", 
        RowBox[{
         SuperscriptBox["q", "2"], "*", 
         SubscriptBox["\[Eta]", "2"]}], "-", 
        RowBox[{
         SuperscriptBox["q", "3"], "*", 
         SubscriptBox["\[Eta]", "3"]}]}], ")"}]}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{"q", "->", "0"}], "}"}]}]}], ";", " ", 
  RowBox[{
   RowBox[{
    SubscriptBox["F", "4"], "[", 
    RowBox[{"nV_", ",", "B_"}], "]"}], ":=", 
   RowBox[{"(", 
    RowBox[{
     SubscriptBox["\[Eta]", "4"], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"n", "->", "nV"}], ",", 
       RowBox[{"h", "->", "B"}]}], "}"}]}], ")"}]}]}]}], "Input",
 CellChangeTimes->{{3.8838213819481487`*^9, 3.88382141740263*^9}, 
   3.883975741407304*^9, {3.884683627459046*^9, 3.884683642738173*^9}, {
   3.8846837022249813`*^9, 3.884683761229376*^9}, {3.884685855791547*^9, 
   3.8846859680046167`*^9}, {3.884686160897161*^9, 3.8846862717090263`*^9}, {
   3.884686301960546*^9, 3.884686309197835*^9}, 3.884686488498357*^9, {
   3.884746175428396*^9, 3.8847462703785133`*^9}, {3.884765518900743*^9, 
   3.884765598660725*^9}, {3.899887687673491*^9, 3.899887692273468*^9}},
 CellLabel->"In[44]:=",ExpressionUUID->"67ee8794-2907-4ce0-a5cd-476187a0064e"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["The Pearcey integral", "Chapter",
 CellChangeTimes->{{3.885313892842423*^9, 3.885313897283572*^9}, {
  3.891679256038692*^9, 
  3.891679256385179*^9}},ExpressionUUID->"92cb479e-0615-4c9a-9067-\
eebc02cc0bf2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"P", "[", 
   RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], ":=", 
  RowBox[{
   SubsuperscriptBox["\[Integral]", 
    RowBox[{"-", "\[Infinity]"}], "\[Infinity]"], 
   RowBox[{
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", "a"}], 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["q", "4"], "+", 
        RowBox[{"b", " ", 
         SuperscriptBox["q", "2"]}], "+", 
        RowBox[{"c", " ", "q"}], "+", "d"}], ")"}]}], "]"}], 
    RowBox[{"\[DifferentialD]", "q"}]}]}]}]], "Text",
 CellChangeTimes->{{3.885313982723419*^9, 3.885314062243389*^9}, {
  3.8853141827004232`*^9, 3.885314227496278*^9}, {3.885375135874474*^9, 
  3.885375139272806*^9}},ExpressionUUID->"a1186fba-ee4a-4c99-b2e9-\
6d233b5b611e"],

Cell[CellGroupData[{

Cell["Caustic curve and b=0, c=0 conditions", "Section",
 CellChangeTimes->{{3.885313950297536*^9, 3.8853139678735*^9}, {
   3.891577979537911*^9, 3.891577985447023*^9}, 
   3.899872336366273*^9},ExpressionUUID->"01738026-e154-476d-9edd-\
e6f74f22684c"],

Cell["Some useful definitions.", "Text",
 CellChangeTimes->{{3.90452927212822*^9, 
  3.9045292807445908`*^9}},ExpressionUUID->"7579165c-1080-458e-91e4-\
511a6e662c0e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"nVal", "=", "0"}], ";"}], " "}]], "Input",
 CellChangeTimes->{{3.885315139063353*^9, 3.885315144531992*^9}, {
   3.885348410999814*^9, 3.885348428669282*^9}, {3.885348731066642*^9, 
   3.885348779512989*^9}, 3.885348974493165*^9, {3.88535831739377*^9, 
   3.8853583189732847`*^9}, 3.885358359505741*^9, 3.8853584098131123`*^9, {
   3.891578191834495*^9, 3.891578192137038*^9}, {3.891702360542354*^9, 
   3.891702361205719*^9}},
 CellLabel->"In[49]:=",ExpressionUUID->"0734e460-4008-4710-9f01-067d6410f6a9"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"aF", "[", 
    RowBox[{"n_", ",", "B_"}], "]"}], ":=", 
   FractionBox["1", 
    RowBox[{
     SubscriptBox["F", "4"], "[", 
     RowBox[{"n", ",", "B"}], "]"}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"bF", "[", 
    RowBox[{"n_", ",", "B_", ",", "\[Mu]_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SubscriptBox["F", "2"], "[", 
        RowBox[{"n", ",", "B"}], "]"}], "-", 
       FractionBox["\[Mu]", "2"]}], ")"}], "*", 
     RowBox[{
      SubscriptBox["F", "4"], "[", 
      RowBox[{"n", ",", "B"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["3", "8"], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["F", "3"], "[", 
        RowBox[{"n", ",", "B"}], "]"}], ")"}], "2"]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"cF", "[", 
    RowBox[{"n_", ",", "B_", ",", "\[Mu]_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      SubscriptBox["F", "1"], "[", 
      RowBox[{"n", ",", "B"}], "]"}], "*", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["F", "4"], "[", 
        RowBox[{"n", ",", "B"}], "]"}], ")"}], "2"]}], "+", 
    FractionBox[
     SuperscriptBox[
      RowBox[{
       SubscriptBox["F", "3"], "[", 
       RowBox[{"n", ",", "B"}], "]"}], "3"], "8"], "-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SubscriptBox["F", "2"], "[", 
         RowBox[{"n", ",", "B"}], "]"}], "-", 
        FractionBox["\[Mu]", "2"]}], ")"}], "*", 
      RowBox[{
       SubscriptBox["F", "4"], "[", 
       RowBox[{"n", ",", "B"}], "]"}], "*", 
      RowBox[{
       SubscriptBox["F", "3"], "[", 
       RowBox[{"n", ",", "B"}], "]"}]}], "2"]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dF", "[", 
   RowBox[{"n_", ",", "B_", ",", "\[Mu]_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{
     SubscriptBox["F", "0"], "[", 
     RowBox[{"n", ",", "B"}], "]"}], 
    SuperscriptBox[
     RowBox[{
      SubscriptBox["F", "4"], "[", 
      RowBox[{"n", ",", "B"}], "]"}], "3"]}], "-", 
   FractionBox[
    RowBox[{"3", "*", 
     SuperscriptBox[
      RowBox[{
       SubscriptBox["F", "3"], "[", 
       RowBox[{"n", ",", "B"}], "]"}], "4"]}], "256"], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SubscriptBox["F", "2"], "[", 
        RowBox[{"n", ",", "B"}], "]"}], "-", 
       FractionBox["\[Mu]", "2"]}], ")"}], "*", 
     RowBox[{
      SubscriptBox["F", "4"], "[", 
      RowBox[{"n", ",", "B"}], "]"}], "*", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["F", "3"], "[", 
        RowBox[{"n", ",", "B"}], "]"}], ")"}], "3"]}], "16"], "-", 
   FractionBox[
    RowBox[{
     RowBox[{
      SubscriptBox["F", "1"], "[", 
      RowBox[{"n", ",", "B"}], "]"}], "*", 
     SuperscriptBox[
      RowBox[{
       SubscriptBox["F", "4"], "[", 
       RowBox[{"n", ",", "B"}], "]"}], "2"], "*", 
     RowBox[{
      SubscriptBox["F", "3"], "[", 
      RowBox[{"n", ",", "B"}], "]"}]}], "4"]}]}]}], "Input",
 CellChangeTimes->{{3.884682835461379*^9, 3.8846828359692183`*^9}, {
   3.8846828687318373`*^9, 3.884682877064856*^9}, {3.884685981685328*^9, 
   3.884686016736248*^9}, {3.884686064591403*^9, 3.884686081328308*^9}, {
   3.884686123287923*^9, 3.884686143508359*^9}, {3.884686336223461*^9, 
   3.8846864791325083`*^9}, {3.8846973675421877`*^9, 
   3.8846973945002413`*^9}, {3.884701160604999*^9, 3.884701160990615*^9}, {
   3.884743822952587*^9, 3.884743862723982*^9}, {3.884743919935525*^9, 
   3.8847440194998207`*^9}, {3.8847446121360197`*^9, 3.884744617130933*^9}, {
   3.884744807879896*^9, 3.8847448164036922`*^9}, {3.884745272201425*^9, 
   3.884745276920607*^9}, {3.8847453907322397`*^9, 3.88474539105789*^9}, {
   3.884745541576792*^9, 3.884745554491294*^9}, {3.884745953827722*^9, 
   3.8847459580554333`*^9}, {3.884746095873776*^9, 3.884746131029623*^9}, {
   3.884746331650112*^9, 3.884746357342966*^9}, {3.884749005714168*^9, 
   3.884749006792*^9}, {3.884750803666277*^9, 3.884750814571011*^9}, {
   3.884751506656138*^9, 3.884751547824634*^9}, {3.884753991138464*^9, 
   3.884753993096541*^9}, {3.8847540503683147`*^9, 3.884754051696134*^9}, {
   3.884754088775021*^9, 3.884754150099893*^9}, {3.884754532584982*^9, 
   3.884754641239295*^9}, {3.884759537658803*^9, 3.884759553540851*^9}, {
   3.884765614522331*^9, 3.884765653882511*^9}, {3.8853080863888083`*^9, 
   3.8853080992678957`*^9}, {3.885314379335417*^9, 3.8853144170684757`*^9}, 
   3.885360293635936*^9, 3.885360351228199*^9, {3.891577653251039*^9, 
   3.89157766970759*^9}, {3.891577745168941*^9, 3.891577799066903*^9}, {
   3.8915778343224983`*^9, 3.891577855317425*^9}, {3.891577895889948*^9, 
   3.891577957310442*^9}, {3.891578078925543*^9, 3.891578079857678*^9}, {
   3.891702406636569*^9, 3.891702420091011*^9}, {3.900205205522729*^9, 
   3.90020526049739*^9}, {3.900205474683414*^9, 3.900205475082353*^9}, {
   3.900206497417676*^9, 3.9002065031393633`*^9}},
 CellLabel->"In[50]:=",ExpressionUUID->"5f1f240e-9466-46b4-87da-43c094c4d28d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Caustic", "[", 
   RowBox[{"n_", ",", "B_", ",", "\[Mu]_"}], "]"}], ":=", 
  RowBox[{"-", 
   RowBox[{"Discriminant", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"4", 
       SuperscriptBox["t", "3"]}], "+", 
      RowBox[{"2", 
       RowBox[{"bF", "[", 
        RowBox[{"n", ",", "B", ",", "\[Mu]"}], "]"}], "t"}], "+", 
      RowBox[{"cF", "[", 
       RowBox[{"n", ",", "B", ",", "\[Mu]"}], "]"}]}], ",", "t"}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.891597190503563*^9, 3.891597294966674*^9}, 
   3.891694923162578*^9, {3.891703749964376*^9, 3.89170375576756*^9}, {
   3.891703796423691*^9, 3.891703855531321*^9}, {3.891704045115398*^9, 
   3.891704049673112*^9}},
 CellLabel->"In[54]:=",ExpressionUUID->"a75d911f-fc5c-49a8-a73d-07396a776d8e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Mu]Caustic", "[", 
   RowBox[{"n_", ",", "B_"}], "]"}], ":=", 
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Caustic", "[", 
      RowBox[{"n", ",", "B", ",", "\[Mu]"}], "]"}], "==", "0"}], ",", 
    "\[Mu]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Mu]b", "[", 
   RowBox[{"n_", ",", "B_"}], "]"}], ":=", 
  RowBox[{"Simplify", "@", 
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"bF", "[", 
       RowBox[{"n", ",", "B", ",", "\[Mu]"}], "]"}], "==", "0"}], ",", 
     "\[Mu]"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Mu]c", "[", 
   RowBox[{"n_", ",", "B_"}], "]"}], ":=", 
  RowBox[{"Simplify", "@", 
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"cF", "[", 
       RowBox[{"n", ",", "B", ",", "\[Mu]"}], "]"}], "==", "0"}], ",", 
     "\[Mu]"}], "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.8915780441167717`*^9, 3.891578060654037*^9}, {
   3.8915781034909773`*^9, 3.891578104403984*^9}, 3.891578147885474*^9, {
   3.8915783361251993`*^9, 3.891578341101227*^9}, {3.891578406079075*^9, 
   3.8915784062981873`*^9}, {3.891580573785921*^9, 3.891580598010113*^9}, {
   3.891581432629109*^9, 3.8915814337805157`*^9}, 3.891597317291506*^9, {
   3.8915974656379538`*^9, 3.891597479191802*^9}, {3.8915994967525187`*^9, 
   3.8915995006812267`*^9}},
 CellLabel->"In[56]:=",ExpressionUUID->"2369061e-3d3f-472e-9d20-c07acc1b05a0"],

Cell[CellGroupData[{

Cell["The Discriminant of the Caustic", "Subsection",
 CellChangeTimes->{{3.891583420937501*^9, 3.8915834232229347`*^9}, {
  3.89158346873175*^9, 
  3.8915834841461287`*^9}},ExpressionUUID->"858455d6-acf1-492f-ac07-\
779341857158"],

Cell[TextData[{
 "Here are plotted the values of the discriminant of the caustic curve in \
terms of h. The value ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["h", "_"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "32dbdd2e-6be0-4923-b022-d1e93a48b4fb"],
 " represents the point in which the discriminant is zero."
}], "Text",
 CellChangeTimes->{{3.904529159846184*^9, 
  3.9045292447069063`*^9}},ExpressionUUID->"b4307aed-6854-4b1c-8133-\
1aa47dd7817a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalDelta]", "[", 
   RowBox[{"n_", ",", "B_"}], "]"}], ":=", 
  RowBox[{"-", 
   RowBox[{"Discriminant", "[", 
    RowBox[{
     RowBox[{"Caustic", "[", 
      RowBox[{"n", ",", "B", ",", "\[Mu]"}], "]"}], ",", "\[Mu]"}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.891583248676536*^9, 3.891583286481776*^9}, 
   3.891694918168054*^9},
 CellLabel->"In[59]:=",ExpressionUUID->"15855b2b-ae97-4dc0-a185-288ca018208f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Bd", "[", "n_", "]"}], ":=", 
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"\[CapitalDelta]", "[", 
       RowBox[{"n", ",", "B"}], "]"}], "==", "0"}], ",", "B"}], "]"}]}], ";", 
  
  RowBox[{"BdVal", "=", 
   RowBox[{"Normal", "@", 
    RowBox[{"Evaluate", "[", 
     RowBox[{"B", "/.", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"Bd", "[", "nVal", "]"}], "[", 
         RowBox[{"[", "3", "]"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}], ")"}]}], "]"}]}]}], ";"}]], "Input",
 CellLabel->"In[60]:=",ExpressionUUID->"faaf4abb-82e4-4ee2-84b7-17f62828f112"],

Cell[BoxData[
 RowBox[{"Disc", ":=", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"\[CapitalDelta]", "[", 
     RowBox[{"nVal", ",", "B"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"B", ",", "0", ",", 
      RowBox[{"6", " ", 
       RowBox[{"BdVal", "/", "5"}]}]}], "}"}], ",", 
    RowBox[{"Frame", "->", "True"}], ",", 
    RowBox[{"FrameLabel", "->", 
     RowBox[{"{", 
      RowBox[{"\"\<h\>\"", ",", "\"\<Discriminant of \[CapitalDelta]\>\""}], 
      "}"}]}], ",", 
    RowBox[{"Epilog", "->", 
     RowBox[{"{", 
      RowBox[{"Text", "[", 
       RowBox[{
        RowBox[{"OverBar", "[", "\"\<h\>\"", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"BdVal", ",", 
          RowBox[{
           RowBox[{"-", "0.3"}], "*", 
           SuperscriptBox["10", "62"]}]}], "}"}]}], "]"}], "}"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.8915829545308228`*^9, 3.891583001937223*^9}, {
   3.891583141583086*^9, 3.891583149386503*^9}, {3.891583317711108*^9, 
   3.8915833290002937`*^9}, {3.891584171968622*^9, 3.891584212399082*^9}, {
   3.8915842453244257`*^9, 3.8915842489157333`*^9}, {3.89158495724781*^9, 
   3.89158497355147*^9}, 3.891769230984507*^9, {3.891822214362857*^9, 
   3.891822297613785*^9}, {3.891822395743661*^9, 3.8918224428904743`*^9}, {
   3.8918224731614428`*^9, 3.891822510827837*^9}, {3.897122380597513*^9, 
   3.897122418838093*^9}, {3.897122467394681*^9, 3.897122470460164*^9}, {
   3.897122520476305*^9, 3.89712256975436*^9}, {3.8998719332375927`*^9, 
   3.899871935619956*^9}, {3.901257693557931*^9, 3.901257697516059*^9}},
 CellLabel->"In[61]:=",ExpressionUUID->"51cbc633-082b-4fc8-8fdf-0bd117d99c18"],

Cell[CellGroupData[{

Cell[BoxData["Disc"], "Input",
 CellLabel->"In[62]:=",ExpressionUUID->"3a448e05-ceb8-488c-aaf5-958c8da3aeaa"],

Cell[BoxData[
 GraphicsBox[
  InterpretationBox[{
    TagBox[{{{}, {}, 
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[2], 
         Opacity[1.], LineBox[CompressedData["
1:eJwVlnc8V/8Xx5WVUJQyCqGEJLJXxyjhvs1sfa1kZRfZK1llyyablJmsKKMk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          "]]},
        Annotation[#, "Charting`Private`Tag#1"]& ]}, {}},
     {"WolframDynamicHighlight", <|
      "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
    DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
      Slot["HighlightElements"], 
      Slot["LayoutOptions"], 
      Slot["Meta"], 
      Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
          Annotation[{
            Directive[
             Opacity[1.], 
             RGBColor[0.368417, 0.506779, 0.709798], 
             AbsoluteThickness[2]], 
            Line[CompressedData["
1:eJwVlnc8V/8Xx5WVUJQyCqGEJLJXxyjhvs1sfa1kZRfZK1llyyablJmsKKMk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             "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
       "HighlightElements" -> <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
        "LayoutOptions" -> <|
         "PlotRange" -> {{
            0, (Rational[3, 5] Pi^(-2)) (2 (12 + 3 Pi^2))^
              Rational[1, 2]}, {-2.6142872159162915`*^62, 
            2.123005863306911*^62}}, "Frame" -> {{True, True}, {True, True}}, 
          "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
          "Axes" -> {True, True}, "AspectRatio" -> GoldenRatio^(-1), 
          "DefaultStyle" -> {
            Directive[
             Opacity[1.], 
             RGBColor[0.368417, 0.506779, 0.709798], 
             AbsoluteThickness[2]]}, 
          "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
              Identity[
               Part[#, 1]], 
              Identity[
               Part[#, 2]]}& ), 
            "ScalingFunctions" -> {{Identity, Identity}, {
              Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>,
         "Meta" -> <|
         "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
          Plot, "GroupHighlight" -> False|>|>]]& )[<|
      "HighlightElements" -> <|
        "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
       "LayoutOptions" -> <|
        "PlotRange" -> {{
           0, (Rational[3, 5] Pi^(-2)) (2 (12 + 3 Pi^2))^
             Rational[1, 2]}, {-2.6142872159162915`*^62, 
           2.123005863306911*^62}}, "Frame" -> {{True, True}, {True, True}}, 
         "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
         "Axes" -> {True, True}, "AspectRatio" -> GoldenRatio^(-1), 
         "DefaultStyle" -> {
           Directive[
            Opacity[1.], 
            RGBColor[0.368417, 0.506779, 0.709798], 
            AbsoluteThickness[2]]}, 
         "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
             Identity[
              Part[#, 1]], 
             Identity[
              Part[#, 2]]}& ), 
           "ScalingFunctions" -> {{Identity, Identity}, {
             Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
       "Meta" -> <|
        "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
         Plot, "GroupHighlight" -> False|>|>],
     ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
      4.503599627370496*^15, -4.503599627370496*^15}}]},
   Annotation[{{{{}, {}, 
       Annotation[{
         Directive[
          Opacity[1.], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[2]], 
         Line[CompressedData["
1:eJwVlnc8V/8Xx5WVUJQyCqGEJLJXxyjhvs1sfa1kZRfZK1llyyablJmsKKMk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          "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
    "HighlightElements" -> <|
      "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
     "LayoutOptions" -> <|
      "PlotRange" -> {{
         0, (Rational[3, 5] Pi^(-2)) (2 (12 + 3 Pi^2))^
           Rational[1, 2]}, {-2.6142872159162915`*^62, 
         2.123005863306911*^62}}, "Frame" -> {{True, True}, {True, True}}, 
       "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
       "Axes" -> {True, True}, "AspectRatio" -> GoldenRatio^(-1), 
       "DefaultStyle" -> {
         Directive[
          Opacity[1.], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[2]]}, 
       "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
           Identity[
            Part[#, 1]], 
           Identity[
            Part[#, 2]]}& ), 
         "ScalingFunctions" -> {{Identity, Identity}, {Identity, Identity}}|>,
        "Primitives" -> {}, "GCFlag" -> False|>, 
     "Meta" -> <|
      "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
       Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]],
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Epilog->{
    InsetBox[
     FormBox[
      OverscriptBox["\"h\"", "_"], TraditionalForm], 
     NCache[{
      Pi^(-2) (Rational[1, 2] (12 + 3 Pi^2))^Rational[1, 2], -3.*^61}, {
      0.46214464076911316`, -3.*^61}]]},
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox[
      TagBox["\"Discriminant of \[CapitalDelta]\"", HoldForm], 
      TraditionalForm], None}, {
     FormBox[
      TagBox["\"h\"", HoldForm], TraditionalForm], None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->
   NCache[{{0, (Rational[3, 5] Pi^(-2)) (2 (12 + 3 Pi^2))^
       Rational[1, 2]}, {-2.6142872159162915`*^62, 2.123005863306911*^62}}, {{
     0, 0.5545735689229359}, {-2.6142872159162915`*^62, 
     2.123005863306911*^62}}],
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.9012577042587767`*^9, 3.9012695383749743`*^9, 
  3.901691171566798*^9, 3.901710693690249*^9, 3.9017112549603*^9, 
  3.9017617639750643`*^9, 3.901764283533071*^9, 3.901766027492313*^9, 
  3.901767062164044*^9, 3.9017744290723867`*^9, 3.901775784159011*^9, 
  3.902277205469384*^9, 3.902287923957712*^9, 3.9022880069749613`*^9, 
  3.902289975953897*^9, 3.90445126383919*^9, 3.904451434933176*^9, 
  3.9044553976859503`*^9},
 CellLabel->"Out[62]=",ExpressionUUID->"50a56a86-92a7-49a8-8a13-d6357851e12c"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["The Caustic Curve", "Subsection",
 CellChangeTimes->{{3.899872314278386*^9, 
  3.89987232132577*^9}},ExpressionUUID->"f1b50b83-1270-4c27-8a2e-\
cd5f6747e066"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Mu]Vec", "[", 
   RowBox[{"B_", ",", "nSol_"}], "]"}], ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"Normal", "@", 
     RowBox[{"Re", "@", 
      RowBox[{"Evaluate", "[", 
       RowBox[{"\[Mu]", "/.", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"\[Mu]Caustic", "[", 
             RowBox[{"nVal", ",", "B"}], "]"}], ")"}], "[", 
           RowBox[{"[", "nSol", "]"}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}], ")"}]}], "]"}]}]}], ",", 
    RowBox[{"Evaluate", "[", 
     RowBox[{"\[Mu]", "/.", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[Mu]b", "[", 
           RowBox[{"nVal", ",", "B"}], "]"}], ")"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}], ")"}]}], "]"}], ",", 
    RowBox[{"Evaluate", "[", 
     RowBox[{"\[Mu]", "/.", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[Mu]c", "[", 
           RowBox[{"nVal", ",", "B"}], "]"}], ")"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}], ")"}]}], "]"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.891594302065072*^9, 3.891594315510405*^9}, {
  3.891594539253512*^9, 3.891594606181328*^9}, {3.891594787253008*^9, 
  3.89159482339078*^9}, {3.891595825947276*^9, 3.891595826291119*^9}, {
  3.891596001484768*^9, 3.891596001783291*^9}, {3.891597516157639*^9, 
  3.89159751844825*^9}, {3.891599677849951*^9, 3.8915997064623528`*^9}, {
  3.891599851812216*^9, 3.8915998865836277`*^9}},
 CellLabel->"In[64]:=",ExpressionUUID->"801434bb-3031-4a57-add0-92d17d2b1534"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Mu]I", "[", 
   RowBox[{"B_", ",", "nSol_"}], "]"}], ":=", 
  RowBox[{"Normal", "@", 
   RowBox[{"Im", "@", 
    RowBox[{"Evaluate", "[", 
     RowBox[{"\[Mu]", "/.", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"\[Mu]Caustic", "[", 
           RowBox[{"nVal", ",", "B"}], "]"}], ")"}], "[", 
         RowBox[{"[", "nSol", "]"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}], ")"}]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.891600055628935*^9, 3.891600090147666*^9}},
 CellLabel->"In[65]:=",ExpressionUUID->"ef0f30b1-6f9c-4fbb-9dc0-0b804e36e8d2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"EndPoint", "=", "0.8"}], ";"}]], "Input",
 CellChangeTimes->{{3.8918296537218637`*^9, 3.89182966282014*^9}, {
  3.891829711097505*^9, 3.891829711313006*^9}, {3.891829803915361*^9, 
  3.891829804319566*^9}},
 CellLabel->"In[66]:=",ExpressionUUID->"dc85f107-53df-4065-9609-27bb3891a7be"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"PC", "=", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Mu]Vec", "[", 
       RowBox[{"B", ",", "3"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"B", ",", "0", ",", 
       RowBox[{
        RowBox[{"12", "/", "5"}], " ", "BdVal"}]}], "}"}], ",", 
     RowBox[{"PlotStyle", "->", "Green"}], ",", 
     RowBox[{"Filling", "->", "Top"}], ",", 
     RowBox[{"FillingStyle", "->", 
      RowBox[{"HatchFilling", "[", 
       RowBox[{
        RowBox[{"-", "Pi"}], "/", "4"}], "]"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PB", "=", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          SuperscriptBox["B", "2"], ">", 
          SuperscriptBox["BdVal", "2"]}], ",", 
         RowBox[{
          RowBox[{"\[Mu]Vec", "[", 
           RowBox[{"B", ",", "1"}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ",", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          SuperscriptBox["B", "2"], ">", 
          SuperscriptBox["BdVal", "2"]}], ",", 
         RowBox[{
          RowBox[{"\[Mu]Vec", "[", 
           RowBox[{"B", ",", "2"}], "]"}], "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"B", ",", "0", ",", 
       RowBox[{
        RowBox[{"12", "/", "5"}], " ", "BdVal"}]}], "}"}], ",", 
     RowBox[{"PlotStyle", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"1", "->", "Blue"}], ",", 
        RowBox[{"2", "->", "Orange"}]}], "}"}]}], ",", 
     RowBox[{"Filling", "->", 
      RowBox[{"{", 
       RowBox[{"1", "->", 
        RowBox[{"{", "2", "}"}]}], "}"}]}], ",", 
     RowBox[{"FillingStyle", "->", 
      RowBox[{"{", 
       RowBox[{"1", "->", 
        RowBox[{"HatchFilling", "[", 
         RowBox[{
          RowBox[{"-", "Pi"}], "/", "4"}], "]"}]}], "}"}]}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.8919933964917717`*^9, 3.891993519309416*^9}, {
  3.8919935795080433`*^9, 3.891993715203499*^9}, {3.891993747135818*^9, 
  3.891993750774083*^9}, {3.891993836332767*^9, 3.891993838747064*^9}, {
  3.897122683251945*^9, 3.89712272325078*^9}, {3.897122806361224*^9, 
  3.897122813084715*^9}, {3.897123925395533*^9, 3.897123948797387*^9}, {
  3.8998722267428093`*^9, 3.899872253502488*^9}},
 CellLabel->"In[67]:=",ExpressionUUID->"6a4c2d36-1529-4132-a6e7-49aff0381c2a"],

Cell[BoxData[
 RowBox[{"CausticPlot", ":=", 
  RowBox[{"Show", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"PC", ",", "PB"}], "}"}], ",", " ", 
    RowBox[{"PlotRange", "->", "All"}], ",", 
    RowBox[{"Frame", "->", "True"}], ",", 
    RowBox[{"FrameLabel", "->", 
     RowBox[{"{", 
      RowBox[{
      "\"\<h\>\"", ",", "\"\<\!\(\*SubscriptBox[\(\[Mu]\), \(B\)]\)\>\""}], 
      "}"}]}], ",", 
    RowBox[{"Epilog", "->", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Text", "[", 
        RowBox[{
         RowBox[{"\[CapitalDelta]", "<", "0"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.3", ",", 
           RowBox[{"2.5", "*", 
            SuperscriptBox["10", "4"]}]}], "}"}], ",", 
         RowBox[{"Background", "->", "White"}]}], "]"}], ",", 
       RowBox[{"Text", "[", 
        RowBox[{
         RowBox[{"\[CapitalDelta]", ">", "0"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.6", ",", 
           RowBox[{"1", "*", 
            SuperscriptBox["10", "4"]}]}], "}"}], ",", 
         RowBox[{"Background", "->", "White"}]}], "]"}], ",", 
       RowBox[{"Text", "[", 
        RowBox[{
         RowBox[{"\[CapitalDelta]", "<", "0"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.9", ",", 
           RowBox[{"0.3", "*", 
            SuperscriptBox["10", "4"]}]}], "}"}], ",", 
         RowBox[{"Background", "->", "White"}]}], "]"}]}], "}"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.8916816480337543`*^9, 3.891681775533308*^9}, {
   3.891681827512885*^9, 3.891681875648019*^9}, {3.891681919378064*^9, 
   3.8916819485578203`*^9}, {3.891682809606789*^9, 3.891682899511644*^9}, {
   3.8916829693752403`*^9, 3.891682990408383*^9}, {3.8916830235462027`*^9, 
   3.891683094814412*^9}, {3.891683196894731*^9, 3.891683207841256*^9}, {
   3.8916832389432287`*^9, 3.891683282245826*^9}, {3.891686282607491*^9, 
   3.891686284541808*^9}, {3.891686386997101*^9, 3.891686584241301*^9}, {
   3.891686793959044*^9, 3.891686813904358*^9}, {3.891686961805436*^9, 
   3.8916869923481283`*^9}, 3.891694643528267*^9, {3.8918216251556997`*^9, 
   3.8918217379713497`*^9}, {3.89182176798722*^9, 3.8918218199222937`*^9}, {
   3.891821863382842*^9, 3.891821894438012*^9}, {3.891821941565317*^9, 
   3.8918219738431377`*^9}, {3.891822542677499*^9, 3.891822703132945*^9}, {
   3.891993326267125*^9, 3.89199337555159*^9}, {3.891993720292734*^9, 
   3.891993723961577*^9}, {3.8919937647918367`*^9, 3.891993811982918*^9}, {
   3.8919938507123613`*^9, 3.891993865910007*^9}, {3.891993918457638*^9, 
   3.8919939215060863`*^9}, {3.8919939596985893`*^9, 
   3.8919939599318457`*^9}, {3.9012577169265623`*^9, 3.901257723796583*^9}},
 CellLabel->"In[69]:=",ExpressionUUID->"07a46f32-78c4-45dd-92f4-8b52134bd1e2"],

Cell[CellGroupData[{

Cell[BoxData["CausticPlot"], "Input",
 CellLabel->"In[70]:=",ExpressionUUID->"28947352-60ae-480b-aaa8-e32cfa1f97f3"],

Cell[BoxData[
 GraphicsBox[{
   InterpretationBox[{
     TagBox[{GraphicsComplexBox[CompressedData["
1:eJxllXs41Ikax4ejVXaKLU49WyTrKI97tSti3rfaEHI7ZLfLFCmGUxmGzS2X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        "], {{
          {RGBColor[0, 1, 0], SurfaceAppearance[
           "HatchFilling", "Angle" -> Rational[-1, 4] Pi], EdgeForm[None], 
           GraphicsGroupBox[
            PolygonBox[{{99, 102, 103, 1, 86, 75, 97, 66, 95, 84, 59, 93, 82, 
             73, 54, 91, 80, 71, 64, 51, 89, 78, 69, 62, 57, 2, 87, 76, 67, 
             60, 55, 52, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 
             18, 19, 20, 21}, {50, 104, 22, 23, 24, 25, 26, 27, 28, 29, 30, 
             31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 
             47, 48, 49, 88, 77, 68, 61, 56, 53, 90, 79, 70, 63, 58, 92, 81, 
             72, 65, 94, 83, 74, 96, 85, 98}}]]}, {}, {}, {}}, {{}, {}, 
          TagBox[
           {RGBColor[0, 1, 0], AbsoluteThickness[2], Opacity[1.], 
            LineBox[{1, 86, 75, 97, 66, 95, 84, 59, 93, 82, 73, 54, 91, 80, 
             71, 64, 51, 89, 78, 69, 62, 57, 2, 87, 76, 67, 60, 55, 52, 3, 4, 
             5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 
             99}], LineBox[{22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 
             34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 
             88, 77, 68, 61, 56, 53, 90, 79, 70, 63, 58, 92, 81, 72, 65, 94, 
             83, 74, 96, 85, 98, 50}]},
           Annotation[#, "Charting`Private`Tag#1"]& ], 
          {RGBColor[0, 1, 0], SurfaceAppearance[
           "HatchFilling", "Angle" -> Rational[-1, 4] Pi], 
           LineBox[{101, 100}]}}}], {}},
      {"WolframDynamicHighlight", <|
       "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
     DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
       Slot["HighlightElements"], 
       Slot["LayoutOptions"], 
       Slot["Meta"], 
       Charting`HighlightActionFunction["DynamicHighlight", {
         GraphicsComplex[CompressedData["
1:eJxllXs41Ikax4ejVXaKLU49WyTrKI97tSti3rfaEHI7ZLfLFCmGUxmGzS2X
k8vYCSXmaQ/JzDSDIloxlUtkczi5jWvMuM/8kNtPybYpu/uHf/b88T7v83m+
z/fP9/Pu8L3kcU6ZQqEE/DF/7nWzzGI1l+9oGiHOc0rMfJz9SkrZ5ZQNf2d5
2U2YCbG1eL2N6X4RBG+h9U6uKcIC/fM2YwfKoKe9+ukwuxjN6wMT+5sqgOAo
wo4nliLdFY92N1UBWyi9sDPyIVqUSFJFFnUQZGxtMnuqHJPuXzA9b90AwTUp
EdMxFVjjccL/t72N4FHDrdEqFOOIOEPXZbkJnldK1jHrn2Bvtukt/spLkGkF
7p3UqUbxXs0b4rY2yPjyHU0poBZptgYZHQ4dUF9QeVEkfYbrct5VNDZKIPfX
rUOFhvXY3D+Vq23SBWc25x57HfgcWV6ZfqzSbqAUmbaXSRpQQ1+++Mi4Fxix
+u534AXmS47be6f3wTl37+nI2424rfrq5ffq/TATnuKcZNCEnGQJ40P4ABhJ
Exzt85pRca3L+tMHKZhHPeJ/d+glqlZq1vVelUGTOklQ+19iiJ7rbqvBIfhv
yuhWRkIbujhPVhwqHYb9O5tfJfDbkb5UVf6T3wjkBRifco3uQH9n+WZ/rVFY
Cnv1vcoxCfrVElN7ukchymrCcNm+E0/qLeeap4xB1rBNj5VZFx7hTz0zcRyH
F4kr3EazbjRrNTlyZ60cKubCq0UWPag+mVB28IkcdO5lUjk7e3F8x0O2PFIB
DbBPoL6vD8sd3xwQmxKgdlZ/z5v9rzBGm32aMkTAjJmiZRj60XrD+2mH2xMg
COKfKT89gAuzkcfr3CbBWplCLWZKMW+mx9J64xRE9xX+yr0jQ3vpt4ujL6bg
6l43T+W6QSRYqluULr+GRDKg/cPwEEYbCYq275uGPPd3L7npw0iVeGhffD0N
bvMRbRKDEbyePbBSVTwDVn0p4rKWEdyw5rF9/L9m4XBk4noOaxSTzhZcCtOZ
A+lnFPn4xjF8M8RUDRyagxIPZw923RiaCIXQeGQeuA6xp773H0d6Gc1UkzcP
Yz8/psZS5cj+33PPESUS+lK39mfWy7FM5h5kd4KEnby66q8vKfBCjODzL2pJ
EJ2aE6nuIfCX1qpEQ6ck0Dz0IOvoAQGODtnq+JjnQ8ERVgl/RwGmm0Q9NbpG
wvuDktJH7QoM1b+SbuwUDut8tJtL/8HHV+Q9nUWvHAiO8L17xUiEdxLPb7Ji
kZCy8Dp8IE+BBYdlPnRxBnTXBtF5cBevdKef1RGSMKJWFdSgRGBbG4W/2+k8
ZPWpqMfH8HBcrSE9ze0WbIqkf7pRIsQCi5O1tf4kLLYdUktIVqBa8VP9N7If
IfvGJ3pHvQCT4hPV794iIdVF78o3kwqMna9WnBbHgY/d2oUFMR/DDX+q5D4k
IcCsIOL0lwSmGHzWTHM6BvF5epbpm3nI2OzmMNDChehiulvMJSHeV/XW+rcP
CX6cT3A8SoETtjZeaZpscDN02VaXIMBU77hzAZkkLN1mhr6VKlCsHGP6ThYF
611dTm5i8jFy5eb6E/dJYB8WuWhsINDELnbeVxwMej9y0ny7eRjyzzyfLjEJ
6tLa6TIDAn/r1Nji7WQH9P9Urhnvy8f72tmCeCoXdkW3Sp67CrEkxPOZH52E
izpDWfZhCjyWFD0z8CAZmBfgg6WvADn1MRqOGSRo920v7OpRYHbmR/p1zQgI
FXqFjzvxMTrwhtimkISbfzN7O6lKoGbJyoFlWRAMjnBy7hbxkFWTQ614RILV
NgvHFF0CU0klFYb4DLy93BX3+VEeBk/kVyw8JcHwuqeP1JjAQVOD8mSnb+Dr
7MxOlYf52KL7WNJ1LxtmGUxWPwjRfFdnVvdJEuj6Gem0EAWmFeU8TviYBAOW
xuw2dwFuuLwsf5JGQjJbvPGXTgWqSG2XBh/8AB0dtkqz+/j4cfsXacUiEmjD
5Vq9KgQu0OJCuJoMGIz9dinoJg8XQ7eOGpSTcG3mXmOoNoGtKmsYawdPQOnY
Ucste3hI5upyzj4hoSWsidpoSOBBB1WjMLEbpCnrKg+8/8P/u78aia8mwXO3
zxRpRiDbJb4fI2TA+Hkuzrrl//3213yVV+9n9b+s8mp/lX8HXelGNg==
          "], {{{
             EdgeForm[], 
             Directive[
              RGBColor[0, 1, 0], 
              HatchFilling[Rational[-1, 4] Pi]], 
             GraphicsGroup[{
               
               Polygon[{{99, 102, 103, 1, 86, 75, 97, 66, 95, 84, 59, 93, 82, 
                73, 54, 91, 80, 71, 64, 51, 89, 78, 69, 62, 57, 2, 87, 76, 67,
                 60, 55, 52, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 
                17, 18, 19, 20, 21}, {50, 104, 22, 23, 24, 25, 26, 27, 28, 29,
                 30, 31, 32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 
                45, 46, 47, 48, 49, 88, 77, 68, 61, 56, 53, 90, 79, 70, 63, 
                58, 92, 81, 72, 65, 94, 83, 74, 96, 85, 
                98}}]}]}, {}, {}, {}}, {{}, {}, 
            Annotation[{
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               RGBColor[0, 1, 0]], 
              
              Line[{1, 86, 75, 97, 66, 95, 84, 59, 93, 82, 73, 54, 91, 80, 71,
                64, 51, 89, 78, 69, 62, 57, 2, 87, 76, 67, 60, 55, 52, 3, 4, 
               5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 
               99}], 
              
              Line[{22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 
               36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 88, 77,
                68, 61, 56, 53, 90, 79, 70, 63, 58, 92, 81, 72, 65, 94, 83, 
               74, 96, 85, 98, 50}]}, "Charting`Private`Tag#1"], {
             Directive[
              RGBColor[0, 1, 0], 
              HatchFilling[Rational[-1, 4] Pi]], 
             Line[{101, 100}]}}}], {}}, <|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PlotRange" -> {{
             0, Rational[6, 5] Pi^(-2) (2 (12 + 3 Pi^2))^Rational[1, 2]}, {0.,
              47512.23924988071}}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
           "Axes" -> {True, True}, "AspectRatio" -> GoldenRatio^(-1), 
           "DefaultStyle" -> {
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              RGBColor[0, 1, 0]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               Identity[
                Part[#, 1]], 
               Identity[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {{{{
                EdgeForm[], 
                Directive[
                 RGBColor[0, 1, 0], 
                 HatchFilling[Rational[-1, 4] Pi]], 
                GraphicsGroup[{{
                   Polygon[CompressedData["
1:eJwBQQO+/CFib1JlAgAAADMAAAACAAAAiU6B2kB53T9ps++AOs3MQIlOgdpA
ed0/p13vpwcz50AJ7nGtCk5YPqdd76cHM+dACe5xrQpOWD4QckzvAXGhQN4u
JrSHSzY/NZaT0wSyoUD60xAYV0tGP16btwXk2KFAQkgHK3W4UD+OAiAC2/mh
QIgmBso+S1Y/gZ8iN48XokDOBAVpCN5bP7DjTTcYM6JAivEBBGm4YD/0eNSA
C02iQM/PAKMyS2Y/ldgED4F9okDyPoBylxRpP95/RPdrlKJAFK7/Qfzdaz/e
4YycpaqiQC1Gf/BiuHA/IouMjmLVokBzJH6PLEt2PwlhHcqwJaNABNw9996v
dz/R0T0B7jijQJaT/V6RFHk/c6ZVduRLo0C4An0u9t17Pw1PTlwTcaNAf/C9
5l+4gD9hRgjy8rijQMXOvIUpS4Y/FEOvlU1BpECOqpy5gv2GP9s3LInPUaRA
VoZ87duvhz9xbT/7N2KkQOg9PFWOFIk/UClOHMGCpEAKrbsk892LP5aS/l7R
wqRAqEXdYV64kD/Vv2teoj+lQO4j3AAoS5Y/FnRVRugvpkDNILnS1KuWP+5p
cXTaP6ZArB2WpIEMlz8ofM7Sw0+mQGkXUEjbzZc/fK1eUH1vpkDkCsSPjlCZ
PxN6Xv6SrqZA2fGrHvVVnD9weWKlfiunQOLfPR5hMKE/qEl0rqMhqEDOrQ08
LjunP3AYPtfpBapAqCRmPONBsT/W0L274ImtQDDCaoXaybY/54zmdVqFsEBe
T0BN1cm8P4mm3G0nerJAMa7SiqcxwT9rLDot7l20QIasbS5mOsQ/cL6Ieex9
tkC+Ultn+jTHP1K+l74VqbhA4biQIE78yT/Dt9IJccK6QNeWLpmj/8w/3RVq
NOkevUC4NBSSuM/PP5Aa9j4BaL9APj0mkNFI0T/CqLdup9zAQAmc9rbHx9I/
nfgb36kpwkDK2uqdHS3UP2AXnVbrasNAdFWTZHSw1T8Aqi7QsdLEQBAk5fW1
LNc/aX8kUaA/xkCh0lpHV4/YP2VRV+x6nsdAHL2EePkP2j/tdohMhibJQIyH
0mn7dts/K9yCSkefykDmjdQ6/vvcPzB7taNYQ8xAEAqNcQ==
                    "]], 
                   Polygon[CompressedData["
1:eJxlx2lM03ccgPGCRw2rFFGyRQSUGRhRrMCcFA3frydCCCI2GpVDBg6UTeSM
cqig1ZZU0QFrZtSiMAoqxmrFirBa52RuMpCzQLEH9P+j5fyBiEaUzde+ePLJ
s+z75IgDtiwWy+//PvlTbvkXC9QU5FGjcrYfQfaDRZrO072f/XMuJZzuF5jq
vt2X/0oPf4lMzgfzmzAs1FKz6Y4B1nn+3ZVf1ozRU3XKS/FGkCWujNqe8xIT
Qs1fJjiZYCqja8/sXS0YryZWv3YTZPMHvKaDWjHSffrKalEflBjWd/B5bRhc
Zn3sHdIPz4Qz0gZeO/L+9Q4unWeGmtHMerlPB3It+YqNtWZwvVnEkXh2Yv+y
u2JzFgNPwb+c669FZcjEBtUqAnZxy/0m1nVhros4hqUnMMxjGg3QjQH274a2
XR2A8qSy/cqYHhwfydqrCbdAgC2LU52iQ9lwx9oARyvkaKveSkt7MUi3edL0
zAqnvw0X2GpeIUlnf2VzdBCENLH5vUGPOSvKb7j5D4Fsx5sX0kIDcloiXA4P
DkH42LGmFg8jXvylZ6auehj4WpFK0WhE+zkPg/J+HIEtWcL5knQTnomrTM5w
HQXdXJa537EPJ/Qp7EP6UbgdERoh1vShd0UFNASPgXTbiag9Cf0YrQhctej6
GPTde8g5wTGj+J8/BEYbCtoC5+6iJ2ZU9O5I2rqPgud1Tf2aZAZXf9Na0h5J
IXr5hcLAVAZvpwoex0dTOOyqLwnKYPAWe7fTqVgK8ZKPsDebwUqfSLU6gcJk
0ya7/LMMlgp/WMhPpyAaH8zskTFY6J39aMU5Cu82tty538yg/dFpc+15CmfF
Ksc/WxmUPMl1CLlAwUXrVtXWwWDB7pMHEosoTF1NSXutY/BMnpD7268UCsLc
j39nYfB4e2GcawUFo11d0lMbgh/cFpyvllMINCidOmcTzDn0s2p9FYXiWbzX
FjbBrJni+ftuURBvkYc52BPM9Lr0QHqXQiKv8ljMYoKTac4mDyWFc8M3G9Jc
CKb/fplTc58Cf4lPiGgpwdSdstg2FQWuTj2k8CBIryyVxNVSaMx4zmnwInhk
4FrN+CMKXhcFsbqVBEd8vzbm1VMQ+MZaKY/gf3xBqRE=
                    "]]}}]}, {}, {}, {}}, {{}, {}, 
               Annotation[{
                 Directive[
                  Opacity[1.], 
                  AbsoluteThickness[2], 
                  RGBColor[0, 1, 0]], 
                 Line[CompressedData["
1:eJwBIQPe/CFib1JlAgAAADEAAAACAAAACe5xrQpOWD4QckzvAXGhQN4uJrSH
SzY/NZaT0wSyoUD60xAYV0tGP16btwXk2KFAQkgHK3W4UD+OAiAC2/mhQIgm
Bso+S1Y/gZ8iN48XokDOBAVpCN5bP7DjTTcYM6JAivEBBGm4YD/0eNSAC02i
QM/PAKMyS2Y/ldgED4F9okDyPoBylxRpP95/RPdrlKJAFK7/Qfzdaz/e4Yyc
paqiQC1Gf/BiuHA/IouMjmLVokBzJH6PLEt2PwlhHcqwJaNABNw9996vdz/R
0T0B7jijQJaT/V6RFHk/c6ZVduRLo0C4An0u9t17Pw1PTlwTcaNAf/C95l+4
gD9hRgjy8rijQMXOvIUpS4Y/FEOvlU1BpECOqpy5gv2GP9s3LInPUaRAVoZ8
7duvhz9xbT/7N2KkQOg9PFWOFIk/UClOHMGCpEAKrbsk892LP5aS/l7RwqRA
qEXdYV64kD/Vv2teoj+lQO4j3AAoS5Y/FnRVRugvpkDNILnS1KuWP+5pcXTa
P6ZArB2WpIEMlz8ofM7Sw0+mQGkXUEjbzZc/fK1eUH1vpkDkCsSPjlCZPxN6
Xv6SrqZA2fGrHvVVnD9weWKlfiunQOLfPR5hMKE/qEl0rqMhqEDOrQ08Ljun
P3AYPtfpBapAqCRmPONBsT/W0L274ImtQDDCaoXaybY/54zmdVqFsEBeT0BN
1cm8P4mm3G0nerJAMa7SiqcxwT9rLDot7l20QIasbS5mOsQ/cL6Ieex9tkC+
Ultn+jTHP1K+l74VqbhA4biQIE78yT/Dt9IJccK6QNeWLpmj/8w/3RVqNOke
vUC4NBSSuM/PP5Aa9j4BaL9APj0mkNFI0T/CqLdup9zAQAmc9rbHx9I/nfgb
36kpwkDK2uqdHS3UP2AXnVbrasNAdFWTZHSw1T8Aqi7QsdLEQBAk5fW1LNc/
aX8kUaA/xkCh0lpHV4/YP2VRV+x6nsdAHL2EePkP2j/tdohMhibJQIyH0mn7
dts/K9yCSkefykDmjdQ6/vvcPzB7taNYQ8xAiU6B2kB53T9ps++AOs3MQATP
fm8=
                  "]], 
                 Line[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAAB7cUwdeE3T/JD/HnDNrMQHIiTzI5
3t8/yIjiG2mCz0BOTOm2Q7DgPzsnytmCo9BAXve8tJpk4T+faCxdT3zRQGdM
5RdnFeI/93XZWQRW0kBkv+fqM9XiP3s56Cn8R9NAXCL8nTCI4z+V4DzWOS/U
QEmj6sAtSuQ/xoX/l8cv1UAvzi1JoAjlP7bvdr2nMdZAD+mCsUK65T8eq5MM
jCfXQOQhsonleuY/xD84pA842EC0SvNBuC7nPwpjJDPzO9lAfR2JXwDf5z/t
L+bN4D/aQDoO+exInug/pGujYLRf20Dy7npawVDpPzoCAAytcdxAn+3WNzoS
6j982Kn4l6DdQEfcRPXixuo/hDRQVALB3kDndAcYAXjrP4XxaND74N9AfCuk
qh847D+fUfbMl4/gQAzSUh1u6+w/UPB5z9Im4UCRltv/vK3tPznYiLixzeFA
DgW5R4Fs7j9FeoUNjHTiQIZjqG91Hu8/3AYA5eQS40Dz33EHat/vP65STFKJ
weNALaamP8dJ8D+XSH9dWWfkQF6xPi4UovA/47O5DH8M5UCJy8NU4QHxP9iK
G9qTwuVAsd1Ra0Zb8T8nosG9NW/mQDAo05XVXPE/XiSQjz5y5kCuclTAZF7x
P24e35VHdeZArAdXFYNh8T9kjP4/WnvmQKgxXL+/Z/E/9c9DCoKH5kCghWYT
OXTxP4jy63bbn+ZAjy17uyuN8T/5QtKwtdDmQA54/OW6jvE/h4m4EsXT5kCM
wn0QSpDxPx3YH6nU1uZAileAZWiT8T/3nnFz9NzmQIaBhQ+lmfE/ik4ifjbp
5kB+1Y9jHqbxP+EKvGvEAedA/R8Rjq2n8T8+4LQV1wTnQHxqkrg8qfE/lAMv
9OkH50B6/5QNW6zxP4lFp04QDudAdimat5ey8T9oL6h5XxrnQPVzG+ImtPE/
je2rx3Md50B0vpwMtrXxPzkcMUqIIOdAclOfYdS48T8P3L/ssSbnQPGdIIxj
uvE/zXXJDMcp50Bw6KG28rvxPymRVGHcLOdA7jIj4YG98T9UMmHq8S/nQG19
pAsRv/E/p13vpwcz50BQVqEL
                  "]]}, "Charting`Private`Tag#1"], {
                Directive[
                 RGBColor[0, 1, 0], 
                 HatchFilling[Rational[-1, 4] Pi]], 
                
                Line[{{0.4605257161940491, 14746.457059824565`}, {
                 0.4612330804401243, 14772.100828297336`}}]}}}, {}}, "GCFlag" -> 
           True|>, "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           Plot, "GroupHighlight" -> False|>|>]]& )[<|
       "HighlightElements" -> <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
        "LayoutOptions" -> <|
         "PlotRange" -> {{
            0, Rational[6, 5] Pi^(-2) (2 (12 + 3 Pi^2))^Rational[1, 2]}, {0., 
            47512.23924988071}}, "Frame" -> {{False, False}, {False, False}}, 
          "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
          "Axes" -> {True, True}, "AspectRatio" -> GoldenRatio^(-1), 
          "DefaultStyle" -> {
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             RGBColor[0, 1, 0]]}, 
          "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
              Identity[
               Part[#, 1]], 
              Identity[
               Part[#, 2]]}& ), 
            "ScalingFunctions" -> {{Identity, Identity}, {
              Identity, Identity}}|>, "Primitives" -> {{{{
               EdgeForm[], 
               Directive[
                RGBColor[0, 1, 0], 
                HatchFilling[Rational[-1, 4] Pi]], 
               GraphicsGroup[{{
                  Polygon[CompressedData["
1:eJwBQQO+/CFib1JlAgAAADMAAAACAAAAiU6B2kB53T9ps++AOs3MQIlOgdpA
ed0/p13vpwcz50AJ7nGtCk5YPqdd76cHM+dACe5xrQpOWD4QckzvAXGhQN4u
JrSHSzY/NZaT0wSyoUD60xAYV0tGP16btwXk2KFAQkgHK3W4UD+OAiAC2/mh
QIgmBso+S1Y/gZ8iN48XokDOBAVpCN5bP7DjTTcYM6JAivEBBGm4YD/0eNSA
C02iQM/PAKMyS2Y/ldgED4F9okDyPoBylxRpP95/RPdrlKJAFK7/Qfzdaz/e
4YycpaqiQC1Gf/BiuHA/IouMjmLVokBzJH6PLEt2PwlhHcqwJaNABNw9996v
dz/R0T0B7jijQJaT/V6RFHk/c6ZVduRLo0C4An0u9t17Pw1PTlwTcaNAf/C9
5l+4gD9hRgjy8rijQMXOvIUpS4Y/FEOvlU1BpECOqpy5gv2GP9s3LInPUaRA
VoZ87duvhz9xbT/7N2KkQOg9PFWOFIk/UClOHMGCpEAKrbsk892LP5aS/l7R
wqRAqEXdYV64kD/Vv2teoj+lQO4j3AAoS5Y/FnRVRugvpkDNILnS1KuWP+5p
cXTaP6ZArB2WpIEMlz8ofM7Sw0+mQGkXUEjbzZc/fK1eUH1vpkDkCsSPjlCZ
PxN6Xv6SrqZA2fGrHvVVnD9weWKlfiunQOLfPR5hMKE/qEl0rqMhqEDOrQ08
LjunP3AYPtfpBapAqCRmPONBsT/W0L274ImtQDDCaoXaybY/54zmdVqFsEBe
T0BN1cm8P4mm3G0nerJAMa7SiqcxwT9rLDot7l20QIasbS5mOsQ/cL6Ieex9
tkC+Ultn+jTHP1K+l74VqbhA4biQIE78yT/Dt9IJccK6QNeWLpmj/8w/3RVq
NOkevUC4NBSSuM/PP5Aa9j4BaL9APj0mkNFI0T/CqLdup9zAQAmc9rbHx9I/
nfgb36kpwkDK2uqdHS3UP2AXnVbrasNAdFWTZHSw1T8Aqi7QsdLEQBAk5fW1
LNc/aX8kUaA/xkCh0lpHV4/YP2VRV+x6nsdAHL2EePkP2j/tdohMhibJQIyH
0mn7dts/K9yCSkefykDmjdQ6/vvcPzB7taNYQ8xAEAqNcQ==
                   "]], 
                  Polygon[CompressedData["
1:eJxlx2lM03ccgPGCRw2rFFGyRQSUGRhRrMCcFA3frydCCCI2GpVDBg6UTeSM
cqig1ZZU0QFrZtSiMAoqxmrFirBa52RuMpCzQLEH9P+j5fyBiEaUzde+ePLJ
s+z75IgDtiwWy+//PvlTbvkXC9QU5FGjcrYfQfaDRZrO072f/XMuJZzuF5jq
vt2X/0oPf4lMzgfzmzAs1FKz6Y4B1nn+3ZVf1ozRU3XKS/FGkCWujNqe8xIT
Qs1fJjiZYCqja8/sXS0YryZWv3YTZPMHvKaDWjHSffrKalEflBjWd/B5bRhc
Zn3sHdIPz4Qz0gZeO/L+9Q4unWeGmtHMerlPB3It+YqNtWZwvVnEkXh2Yv+y
u2JzFgNPwb+c669FZcjEBtUqAnZxy/0m1nVhros4hqUnMMxjGg3QjQH274a2
XR2A8qSy/cqYHhwfydqrCbdAgC2LU52iQ9lwx9oARyvkaKveSkt7MUi3edL0
zAqnvw0X2GpeIUlnf2VzdBCENLH5vUGPOSvKb7j5D4Fsx5sX0kIDcloiXA4P
DkH42LGmFg8jXvylZ6auehj4WpFK0WhE+zkPg/J+HIEtWcL5knQTnomrTM5w
HQXdXJa537EPJ/Qp7EP6UbgdERoh1vShd0UFNASPgXTbiag9Cf0YrQhctej6
GPTde8g5wTGj+J8/BEYbCtoC5+6iJ2ZU9O5I2rqPgud1Tf2aZAZXf9Na0h5J
IXr5hcLAVAZvpwoex0dTOOyqLwnKYPAWe7fTqVgK8ZKPsDebwUqfSLU6gcJk
0ya7/LMMlgp/WMhPpyAaH8zskTFY6J39aMU5Cu82tty538yg/dFpc+15CmfF
Ksc/WxmUPMl1CLlAwUXrVtXWwWDB7pMHEosoTF1NSXutY/BMnpD7268UCsLc
j39nYfB4e2GcawUFo11d0lMbgh/cFpyvllMINCidOmcTzDn0s2p9FYXiWbzX
FjbBrJni+ftuURBvkYc52BPM9Lr0QHqXQiKv8ljMYoKTac4mDyWFc8M3G9Jc
CKb/fplTc58Cf4lPiGgpwdSdstg2FQWuTj2k8CBIryyVxNVSaMx4zmnwInhk
4FrN+CMKXhcFsbqVBEd8vzbm1VMQ+MZaKY/gf3xBqRE=
                   "]]}}]}, {}, {}, {}}, {{}, {}, 
              Annotation[{
                Directive[
                 Opacity[1.], 
                 AbsoluteThickness[2], 
                 RGBColor[0, 1, 0]], 
                Line[CompressedData["
1:eJwBIQPe/CFib1JlAgAAADEAAAACAAAACe5xrQpOWD4QckzvAXGhQN4uJrSH
SzY/NZaT0wSyoUD60xAYV0tGP16btwXk2KFAQkgHK3W4UD+OAiAC2/mhQIgm
Bso+S1Y/gZ8iN48XokDOBAVpCN5bP7DjTTcYM6JAivEBBGm4YD/0eNSAC02i
QM/PAKMyS2Y/ldgED4F9okDyPoBylxRpP95/RPdrlKJAFK7/Qfzdaz/e4Yyc
paqiQC1Gf/BiuHA/IouMjmLVokBzJH6PLEt2PwlhHcqwJaNABNw9996vdz/R
0T0B7jijQJaT/V6RFHk/c6ZVduRLo0C4An0u9t17Pw1PTlwTcaNAf/C95l+4
gD9hRgjy8rijQMXOvIUpS4Y/FEOvlU1BpECOqpy5gv2GP9s3LInPUaRAVoZ8
7duvhz9xbT/7N2KkQOg9PFWOFIk/UClOHMGCpEAKrbsk892LP5aS/l7RwqRA
qEXdYV64kD/Vv2teoj+lQO4j3AAoS5Y/FnRVRugvpkDNILnS1KuWP+5pcXTa
P6ZArB2WpIEMlz8ofM7Sw0+mQGkXUEjbzZc/fK1eUH1vpkDkCsSPjlCZPxN6
Xv6SrqZA2fGrHvVVnD9weWKlfiunQOLfPR5hMKE/qEl0rqMhqEDOrQ08Ljun
P3AYPtfpBapAqCRmPONBsT/W0L274ImtQDDCaoXaybY/54zmdVqFsEBeT0BN
1cm8P4mm3G0nerJAMa7SiqcxwT9rLDot7l20QIasbS5mOsQ/cL6Ieex9tkC+
Ultn+jTHP1K+l74VqbhA4biQIE78yT/Dt9IJccK6QNeWLpmj/8w/3RVqNOke
vUC4NBSSuM/PP5Aa9j4BaL9APj0mkNFI0T/CqLdup9zAQAmc9rbHx9I/nfgb
36kpwkDK2uqdHS3UP2AXnVbrasNAdFWTZHSw1T8Aqi7QsdLEQBAk5fW1LNc/
aX8kUaA/xkCh0lpHV4/YP2VRV+x6nsdAHL2EePkP2j/tdohMhibJQIyH0mn7
dts/K9yCSkefykDmjdQ6/vvcPzB7taNYQ8xAiU6B2kB53T9ps++AOs3MQATP
fm8=
                 "]], 
                Line[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAAB7cUwdeE3T/JD/HnDNrMQHIiTzI5
3t8/yIjiG2mCz0BOTOm2Q7DgPzsnytmCo9BAXve8tJpk4T+faCxdT3zRQGdM
5RdnFeI/93XZWQRW0kBkv+fqM9XiP3s56Cn8R9NAXCL8nTCI4z+V4DzWOS/U
QEmj6sAtSuQ/xoX/l8cv1UAvzi1JoAjlP7bvdr2nMdZAD+mCsUK65T8eq5MM
jCfXQOQhsonleuY/xD84pA842EC0SvNBuC7nPwpjJDPzO9lAfR2JXwDf5z/t
L+bN4D/aQDoO+exInug/pGujYLRf20Dy7npawVDpPzoCAAytcdxAn+3WNzoS
6j982Kn4l6DdQEfcRPXixuo/hDRQVALB3kDndAcYAXjrP4XxaND74N9AfCuk
qh847D+fUfbMl4/gQAzSUh1u6+w/UPB5z9Im4UCRltv/vK3tPznYiLixzeFA
DgW5R4Fs7j9FeoUNjHTiQIZjqG91Hu8/3AYA5eQS40Dz33EHat/vP65STFKJ
weNALaamP8dJ8D+XSH9dWWfkQF6xPi4UovA/47O5DH8M5UCJy8NU4QHxP9iK
G9qTwuVAsd1Ra0Zb8T8nosG9NW/mQDAo05XVXPE/XiSQjz5y5kCuclTAZF7x
P24e35VHdeZArAdXFYNh8T9kjP4/WnvmQKgxXL+/Z/E/9c9DCoKH5kCghWYT
OXTxP4jy63bbn+ZAjy17uyuN8T/5QtKwtdDmQA54/OW6jvE/h4m4EsXT5kCM
wn0QSpDxPx3YH6nU1uZAileAZWiT8T/3nnFz9NzmQIaBhQ+lmfE/ik4ifjbp
5kB+1Y9jHqbxP+EKvGvEAedA/R8Rjq2n8T8+4LQV1wTnQHxqkrg8qfE/lAMv
9OkH50B6/5QNW6zxP4lFp04QDudAdimat5ey8T9oL6h5XxrnQPVzG+ImtPE/
je2rx3Md50B0vpwMtrXxPzkcMUqIIOdAclOfYdS48T8P3L/ssSbnQPGdIIxj
uvE/zXXJDMcp50Bw6KG28rvxPymRVGHcLOdA7jIj4YG98T9UMmHq8S/nQG19
pAsRv/E/p13vpwcz50BQVqEL
                 "]]}, "Charting`Private`Tag#1"], {
               Directive[
                RGBColor[0, 1, 0], 
                HatchFilling[Rational[-1, 4] Pi]], 
               
               Line[{{0.4605257161940491, 14746.457059824565`}, {
                0.4612330804401243, 14772.100828297336`}}]}}}, {}}, "GCFlag" -> 
          True|>, "Meta" -> <|
         "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
          Plot, "GroupHighlight" -> False|>|>],
      ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
       4.503599627370496*^15, -4.503599627370496*^15}}]},
    Annotation[{
      GraphicsComplex[CompressedData["
1:eJxllXs41Ikax4ejVXaKLU49WyTrKI97tSti3rfaEHI7ZLfLFCmGUxmGzS2X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       "], {{{
          EdgeForm[], 
          Directive[
           RGBColor[0, 1, 0], 
           HatchFilling[Rational[-1, 4] Pi]], 
          GraphicsGroup[{
            
            Polygon[{{99, 102, 103, 1, 86, 75, 97, 66, 95, 84, 59, 93, 82, 73,
              54, 91, 80, 71, 64, 51, 89, 78, 69, 62, 57, 2, 87, 76, 67, 60, 
             55, 52, 3, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 
             19, 20, 21}, {50, 104, 22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 
             32, 33, 34, 35, 36, 37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 
             48, 49, 88, 77, 68, 61, 56, 53, 90, 79, 70, 63, 58, 92, 81, 72, 
             65, 94, 83, 74, 96, 85, 98}}]}]}, {}, {}, {}}, {{}, {}, 
         Annotation[{
           Directive[
            Opacity[1.], 
            AbsoluteThickness[2], 
            RGBColor[0, 1, 0]], 
           
           Line[{1, 86, 75, 97, 66, 95, 84, 59, 93, 82, 73, 54, 91, 80, 71, 
            64, 51, 89, 78, 69, 62, 57, 2, 87, 76, 67, 60, 55, 52, 3, 4, 5, 6,
             7, 8, 9, 10, 11, 12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 99}], 
           
           Line[{22, 23, 24, 25, 26, 27, 28, 29, 30, 31, 32, 33, 34, 35, 36, 
            37, 38, 39, 40, 41, 42, 43, 44, 45, 46, 47, 48, 49, 88, 77, 68, 
            61, 56, 53, 90, 79, 70, 63, 58, 92, 81, 72, 65, 94, 83, 74, 96, 
            85, 98, 50}]}, "Charting`Private`Tag#1"], {
          Directive[
           RGBColor[0, 1, 0], 
           HatchFilling[Rational[-1, 4] Pi]], 
          Line[{101, 100}]}}}], {}}, <|
     "HighlightElements" -> <|
       "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
      "LayoutOptions" -> <|
       "PlotRange" -> {{
          0, Rational[6, 5] Pi^(-2) (2 (12 + 3 Pi^2))^Rational[1, 2]}, {0., 
          47512.23924988071}}, "Frame" -> {{False, False}, {False, False}}, 
        "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
        "Axes" -> {True, True}, "AspectRatio" -> GoldenRatio^(-1), 
        "DefaultStyle" -> {
          Directive[
           Opacity[1.], 
           AbsoluteThickness[2], 
           RGBColor[0, 1, 0]]}, 
        "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
            Identity[
             Part[#, 1]], 
            Identity[
             Part[#, 2]]}& ), 
          "ScalingFunctions" -> {{Identity, Identity}, {
            Identity, Identity}}|>, "Primitives" -> {{{{
             EdgeForm[], 
             Directive[
              RGBColor[0, 1, 0], 
              HatchFilling[Rational[-1, 4] Pi]], 
             GraphicsGroup[{{
                Polygon[CompressedData["
1:eJwBQQO+/CFib1JlAgAAADMAAAACAAAAiU6B2kB53T9ps++AOs3MQIlOgdpA
ed0/p13vpwcz50AJ7nGtCk5YPqdd76cHM+dACe5xrQpOWD4QckzvAXGhQN4u
JrSHSzY/NZaT0wSyoUD60xAYV0tGP16btwXk2KFAQkgHK3W4UD+OAiAC2/mh
QIgmBso+S1Y/gZ8iN48XokDOBAVpCN5bP7DjTTcYM6JAivEBBGm4YD/0eNSA
C02iQM/PAKMyS2Y/ldgED4F9okDyPoBylxRpP95/RPdrlKJAFK7/Qfzdaz/e
4YycpaqiQC1Gf/BiuHA/IouMjmLVokBzJH6PLEt2PwlhHcqwJaNABNw9996v
dz/R0T0B7jijQJaT/V6RFHk/c6ZVduRLo0C4An0u9t17Pw1PTlwTcaNAf/C9
5l+4gD9hRgjy8rijQMXOvIUpS4Y/FEOvlU1BpECOqpy5gv2GP9s3LInPUaRA
VoZ87duvhz9xbT/7N2KkQOg9PFWOFIk/UClOHMGCpEAKrbsk892LP5aS/l7R
wqRAqEXdYV64kD/Vv2teoj+lQO4j3AAoS5Y/FnRVRugvpkDNILnS1KuWP+5p
cXTaP6ZArB2WpIEMlz8ofM7Sw0+mQGkXUEjbzZc/fK1eUH1vpkDkCsSPjlCZ
PxN6Xv6SrqZA2fGrHvVVnD9weWKlfiunQOLfPR5hMKE/qEl0rqMhqEDOrQ08
LjunP3AYPtfpBapAqCRmPONBsT/W0L274ImtQDDCaoXaybY/54zmdVqFsEBe
T0BN1cm8P4mm3G0nerJAMa7SiqcxwT9rLDot7l20QIasbS5mOsQ/cL6Ieex9
tkC+Ultn+jTHP1K+l74VqbhA4biQIE78yT/Dt9IJccK6QNeWLpmj/8w/3RVq
NOkevUC4NBSSuM/PP5Aa9j4BaL9APj0mkNFI0T/CqLdup9zAQAmc9rbHx9I/
nfgb36kpwkDK2uqdHS3UP2AXnVbrasNAdFWTZHSw1T8Aqi7QsdLEQBAk5fW1
LNc/aX8kUaA/xkCh0lpHV4/YP2VRV+x6nsdAHL2EePkP2j/tdohMhibJQIyH
0mn7dts/K9yCSkefykDmjdQ6/vvcPzB7taNYQ8xAEAqNcQ==
                 "]], 
                Polygon[CompressedData["
1:eJxlx2lM03ccgPGCRw2rFFGyRQSUGRhRrMCcFA3frydCCCI2GpVDBg6UTeSM
cqig1ZZU0QFrZtSiMAoqxmrFirBa52RuMpCzQLEH9P+j5fyBiEaUzde+ePLJ
s+z75IgDtiwWy+//PvlTbvkXC9QU5FGjcrYfQfaDRZrO072f/XMuJZzuF5jq
vt2X/0oPf4lMzgfzmzAs1FKz6Y4B1nn+3ZVf1ozRU3XKS/FGkCWujNqe8xIT
Qs1fJjiZYCqja8/sXS0YryZWv3YTZPMHvKaDWjHSffrKalEflBjWd/B5bRhc
Zn3sHdIPz4Qz0gZeO/L+9Q4unWeGmtHMerlPB3It+YqNtWZwvVnEkXh2Yv+y
u2JzFgNPwb+c669FZcjEBtUqAnZxy/0m1nVhros4hqUnMMxjGg3QjQH274a2
XR2A8qSy/cqYHhwfydqrCbdAgC2LU52iQ9lwx9oARyvkaKveSkt7MUi3edL0
zAqnvw0X2GpeIUlnf2VzdBCENLH5vUGPOSvKb7j5D4Fsx5sX0kIDcloiXA4P
DkH42LGmFg8jXvylZ6auehj4WpFK0WhE+zkPg/J+HIEtWcL5knQTnomrTM5w
HQXdXJa537EPJ/Qp7EP6UbgdERoh1vShd0UFNASPgXTbiag9Cf0YrQhctej6
GPTde8g5wTGj+J8/BEYbCtoC5+6iJ2ZU9O5I2rqPgud1Tf2aZAZXf9Na0h5J
IXr5hcLAVAZvpwoex0dTOOyqLwnKYPAWe7fTqVgK8ZKPsDebwUqfSLU6gcJk
0ya7/LMMlgp/WMhPpyAaH8zskTFY6J39aMU5Cu82tty538yg/dFpc+15CmfF
Ksc/WxmUPMl1CLlAwUXrVtXWwWDB7pMHEosoTF1NSXutY/BMnpD7268UCsLc
j39nYfB4e2GcawUFo11d0lMbgh/cFpyvllMINCidOmcTzDn0s2p9FYXiWbzX
FjbBrJni+ftuURBvkYc52BPM9Lr0QHqXQiKv8ljMYoKTac4mDyWFc8M3G9Jc
CKb/fplTc58Cf4lPiGgpwdSdstg2FQWuTj2k8CBIryyVxNVSaMx4zmnwInhk
4FrN+CMKXhcFsbqVBEd8vzbm1VMQ+MZaKY/gf3xBqRE=
                 "]]}}]}, {}, {}, {}}, {{}, {}, 
            Annotation[{
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               RGBColor[0, 1, 0]], 
              Line[CompressedData["
1:eJwBIQPe/CFib1JlAgAAADEAAAACAAAACe5xrQpOWD4QckzvAXGhQN4uJrSH
SzY/NZaT0wSyoUD60xAYV0tGP16btwXk2KFAQkgHK3W4UD+OAiAC2/mhQIgm
Bso+S1Y/gZ8iN48XokDOBAVpCN5bP7DjTTcYM6JAivEBBGm4YD/0eNSAC02i
QM/PAKMyS2Y/ldgED4F9okDyPoBylxRpP95/RPdrlKJAFK7/Qfzdaz/e4Yyc
paqiQC1Gf/BiuHA/IouMjmLVokBzJH6PLEt2PwlhHcqwJaNABNw9996vdz/R
0T0B7jijQJaT/V6RFHk/c6ZVduRLo0C4An0u9t17Pw1PTlwTcaNAf/C95l+4
gD9hRgjy8rijQMXOvIUpS4Y/FEOvlU1BpECOqpy5gv2GP9s3LInPUaRAVoZ8
7duvhz9xbT/7N2KkQOg9PFWOFIk/UClOHMGCpEAKrbsk892LP5aS/l7RwqRA
qEXdYV64kD/Vv2teoj+lQO4j3AAoS5Y/FnRVRugvpkDNILnS1KuWP+5pcXTa
P6ZArB2WpIEMlz8ofM7Sw0+mQGkXUEjbzZc/fK1eUH1vpkDkCsSPjlCZPxN6
Xv6SrqZA2fGrHvVVnD9weWKlfiunQOLfPR5hMKE/qEl0rqMhqEDOrQ08Ljun
P3AYPtfpBapAqCRmPONBsT/W0L274ImtQDDCaoXaybY/54zmdVqFsEBeT0BN
1cm8P4mm3G0nerJAMa7SiqcxwT9rLDot7l20QIasbS5mOsQ/cL6Ieex9tkC+
Ultn+jTHP1K+l74VqbhA4biQIE78yT/Dt9IJccK6QNeWLpmj/8w/3RVqNOke
vUC4NBSSuM/PP5Aa9j4BaL9APj0mkNFI0T/CqLdup9zAQAmc9rbHx9I/nfgb
36kpwkDK2uqdHS3UP2AXnVbrasNAdFWTZHSw1T8Aqi7QsdLEQBAk5fW1LNc/
aX8kUaA/xkCh0lpHV4/YP2VRV+x6nsdAHL2EePkP2j/tdohMhibJQIyH0mn7
dts/K9yCSkefykDmjdQ6/vvcPzB7taNYQ8xAiU6B2kB53T9ps++AOs3MQATP
fm8=
               "]], 
              Line[CompressedData["
1:eJwBMQPO/CFib1JlAgAAADIAAAACAAAAB7cUwdeE3T/JD/HnDNrMQHIiTzI5
3t8/yIjiG2mCz0BOTOm2Q7DgPzsnytmCo9BAXve8tJpk4T+faCxdT3zRQGdM
5RdnFeI/93XZWQRW0kBkv+fqM9XiP3s56Cn8R9NAXCL8nTCI4z+V4DzWOS/U
QEmj6sAtSuQ/xoX/l8cv1UAvzi1JoAjlP7bvdr2nMdZAD+mCsUK65T8eq5MM
jCfXQOQhsonleuY/xD84pA842EC0SvNBuC7nPwpjJDPzO9lAfR2JXwDf5z/t
L+bN4D/aQDoO+exInug/pGujYLRf20Dy7npawVDpPzoCAAytcdxAn+3WNzoS
6j982Kn4l6DdQEfcRPXixuo/hDRQVALB3kDndAcYAXjrP4XxaND74N9AfCuk
qh847D+fUfbMl4/gQAzSUh1u6+w/UPB5z9Im4UCRltv/vK3tPznYiLixzeFA
DgW5R4Fs7j9FeoUNjHTiQIZjqG91Hu8/3AYA5eQS40Dz33EHat/vP65STFKJ
weNALaamP8dJ8D+XSH9dWWfkQF6xPi4UovA/47O5DH8M5UCJy8NU4QHxP9iK
G9qTwuVAsd1Ra0Zb8T8nosG9NW/mQDAo05XVXPE/XiSQjz5y5kCuclTAZF7x
P24e35VHdeZArAdXFYNh8T9kjP4/WnvmQKgxXL+/Z/E/9c9DCoKH5kCghWYT
OXTxP4jy63bbn+ZAjy17uyuN8T/5QtKwtdDmQA54/OW6jvE/h4m4EsXT5kCM
wn0QSpDxPx3YH6nU1uZAileAZWiT8T/3nnFz9NzmQIaBhQ+lmfE/ik4ifjbp
5kB+1Y9jHqbxP+EKvGvEAedA/R8Rjq2n8T8+4LQV1wTnQHxqkrg8qfE/lAMv
9OkH50B6/5QNW6zxP4lFp04QDudAdimat5ey8T9oL6h5XxrnQPVzG+ImtPE/
je2rx3Md50B0vpwMtrXxPzkcMUqIIOdAclOfYdS48T8P3L/ssSbnQPGdIIxj
uvE/zXXJDMcp50Bw6KG28rvxPymRVGHcLOdA7jIj4YG98T9UMmHq8S/nQG19
pAsRv/E/p13vpwcz50BQVqEL
               "]]}, "Charting`Private`Tag#1"], {
             Directive[
              RGBColor[0, 1, 0], 
              HatchFilling[Rational[-1, 4] Pi]], 
             
             Line[{{0.4605257161940491, 14746.457059824565`}, {
              0.4612330804401243, 14772.100828297336`}}]}}}, {}}, "GCFlag" -> 
        True|>, "Meta" -> <|
       "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
        Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]], 
   InterpretationBox[{
     TagBox[{GraphicsComplexBox[CompressedData["
1:eJxN1Hk4ldsCBnC5RKZKKZW2EDlCSCnSWnQjkQqRsdrGVKgoOXbGb3/25jOU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        "], {{{}, {}, {}, {}, {}, {}, 
          {RGBColor[0.368417, 0.506779, 0.709798], Opacity[0.2], 
           SurfaceAppearance["HatchFilling", "Angle" -> Rational[-1, 4] Pi], 
           EdgeForm[None], 
           GraphicsGroupBox[
            PolygonBox[{{86, 74, 90, 64, 88, 76, 30, 82, 70, 58, 48, 40, 1, 
             78, 66, 54, 44, 36, 31, 83, 71, 59, 49, 41, 2, 79, 67, 55, 45, 
             37, 32, 3, 80, 68, 56, 46, 38, 33, 4, 5, 6, 7, 8, 9, 10, 11, 12, 
             13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 
             81, 69, 57, 47, 39, 34, 84, 72, 60, 50, 42, 85, 73, 62, 52, 87, 
             75, 65, 89, 77, 91, 29, 120, 177, 164, 175, 153, 162, 173, 141, 
             150, 160, 171, 132, 139, 148, 159, 170, 125, 130, 137, 146, 157, 
             168, 119, 118, 117, 116, 115, 114, 113, 112, 111, 110, 109, 108, 
             107, 106, 105, 104, 103, 102, 101, 100, 99, 98, 97, 96, 95, 124, 
             129, 136, 145, 156, 167, 94, 123, 128, 135, 144, 155, 166, 93, 
             122, 127, 134, 143, 154, 165, 92, 131, 138, 147, 158, 169, 121, 
             163, 174, 152, 176, 161, 172}}]]}, {}, {}, {}}, {{}, {}, {}, 
          TagBox[
           {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[2], 
            Opacity[1.], 
            
            StyleBox[
             LineBox[{86, 74, 90, 64, 88, 76, 30, 82, 70, 58, 48, 40, 1, 78, 
              66, 54, 44, 36, 31, 83, 71, 59, 49, 41, 2, 79, 67, 55, 45, 37, 
              32, 3, 80, 68, 56, 46, 38, 33, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13,
               14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 81,
               69, 57, 47, 39, 34, 84, 72, 60, 50, 42, 85, 73, 62, 52, 87, 75,
               65, 89, 77, 91, 29}],
             1 -> RGBColor[0, 0, 1]]},
           Annotation[#, "Charting`Private`Tag#1"]& ], 
          TagBox[
           {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[2], 
            Opacity[1.], 
            
            StyleBox[
             LineBox[{172, 161, 176, 152, 174, 163, 121, 169, 158, 147, 138, 
              131, 92, 165, 154, 143, 134, 127, 122, 93, 166, 155, 144, 135, 
              128, 123, 94, 167, 156, 145, 136, 129, 124, 95, 96, 97, 98, 99, 
              100, 101, 102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112,
               113, 114, 115, 116, 117, 118, 119, 168, 157, 146, 137, 130, 
              125, 170, 159, 148, 139, 132, 171, 160, 150, 141, 173, 162, 153,
               175, 164, 177, 120}],
             2 -> RGBColor[1, 0.5, 0]]},
           Annotation[#, "Charting`Private`Tag#2"]& ]}}], {}},
      {"WolframDynamicHighlight", <|
       "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
     DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
       Slot["HighlightElements"], 
       Slot["LayoutOptions"], 
       Slot["Meta"], 
       Charting`HighlightActionFunction["DynamicHighlight", {
         GraphicsComplex[CompressedData["
1:eJxN1Hk4ldsCBnC5RKZKKZW2EDlCSCnSWnQjkQqRsdrGVKgoOXbGb3/25jOU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          "], {{{}, {}, {}, {}, {}, {}, {
             EdgeForm[], 
             Directive[
              RGBColor[0.368417, 0.506779, 0.709798], 
              Opacity[0.2], 
              HatchFilling[Rational[-1, 4] Pi]], 
             GraphicsGroup[{
               
               Polygon[{{86, 74, 90, 64, 88, 76, 30, 82, 70, 58, 48, 40, 1, 
                78, 66, 54, 44, 36, 31, 83, 71, 59, 49, 41, 2, 79, 67, 55, 45,
                 37, 32, 3, 80, 68, 56, 46, 38, 33, 4, 5, 6, 7, 8, 9, 10, 11, 
                12, 13, 14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 
                27, 28, 81, 69, 57, 47, 39, 34, 84, 72, 60, 50, 42, 85, 73, 
                62, 52, 87, 75, 65, 89, 77, 91, 29, 120, 177, 164, 175, 153, 
                162, 173, 141, 150, 160, 171, 132, 139, 148, 159, 170, 125, 
                130, 137, 146, 157, 168, 119, 118, 117, 116, 115, 114, 113, 
                112, 111, 110, 109, 108, 107, 106, 105, 104, 103, 102, 101, 
                100, 99, 98, 97, 96, 95, 124, 129, 136, 145, 156, 167, 94, 
                123, 128, 135, 144, 155, 166, 93, 122, 127, 134, 143, 154, 
                165, 92, 131, 138, 147, 158, 169, 121, 163, 174, 152, 176, 
                161, 172}}]}]}, {}, {}, {}}, {{}, {}, {}, 
            Annotation[{
              Directive[
               Opacity[1.], 
               RGBColor[0.368417, 0.506779, 0.709798], 
               AbsoluteThickness[2], 1 -> RGBColor[0, 0, 1]], 
              
              Line[{86, 74, 90, 64, 88, 76, 30, 82, 70, 58, 48, 40, 1, 78, 66,
                54, 44, 36, 31, 83, 71, 59, 49, 41, 2, 79, 67, 55, 45, 37, 32,
                3, 80, 68, 56, 46, 38, 33, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 
               14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 81,
                69, 57, 47, 39, 34, 84, 72, 60, 50, 42, 85, 73, 62, 52, 87, 
               75, 65, 89, 77, 91, 29}]}, "Charting`Private`Tag#1"], 
            Annotation[{
              Directive[
               Opacity[1.], 
               RGBColor[0.880722, 0.611041, 0.142051], 
               AbsoluteThickness[2], 2 -> RGBColor[1, 0.5, 0]], 
              
              Line[{172, 161, 176, 152, 174, 163, 121, 169, 158, 147, 138, 
               131, 92, 165, 154, 143, 134, 127, 122, 93, 166, 155, 144, 135, 
               128, 123, 94, 167, 156, 145, 136, 129, 124, 95, 96, 97, 98, 99,
                100, 101, 102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 
               112, 113, 114, 115, 116, 117, 118, 119, 168, 157, 146, 137, 
               130, 125, 170, 159, 148, 139, 132, 171, 160, 150, 141, 173, 
               162, 153, 175, 164, 177, 120}]}, 
             "Charting`Private`Tag#2"]}}], {}}, <|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PlotRange" -> {{
             0, Rational[6, 5] Pi^(-2) (2 (12 + 3 Pi^2))^Rational[1, 2]}, {0.,
              12851.499633032972`}}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
           "Axes" -> {True, True}, "AspectRatio" -> GoldenRatio^(-1), 
           "DefaultStyle" -> {
             Directive[
              Opacity[1.], 
              RGBColor[0.880722, 0.611041, 0.142051], 
              AbsoluteThickness[2], 2 -> RGBColor[1, 0.5, 0]], 
             Directive[
              Opacity[1.], 
              RGBColor[0.368417, 0.506779, 0.709798], 
              AbsoluteThickness[2], 1 -> RGBColor[0, 0, 1]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               Identity[
                Part[#, 1]], 
               Identity[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, 
           "Primitives" -> {{{{}, {}, {}, {}, {}, {}, {
                EdgeForm[], 
                Directive[
                 RGBColor[0.368417, 0.506779, 0.709798], 
                 Opacity[0.2], 
                 HatchFilling[Rational[-1, 4] Pi]], 
                GraphicsGroup[{{
                   Polygon[CompressedData["
1:eJxFlnk8VOsfxyeXyFZpU2mEyBVCSml5HvpFIhUiazXWNlSUXJP1zDEzjqVE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                    "]]}}]}, {}, {}, {}}, {{}, {}, {}, 
               Annotation[{
                 Directive[
                  Opacity[1.], 
                  RGBColor[0.368417, 0.506779, 0.709798], 
                  AbsoluteThickness[2], 1 -> RGBColor[0, 0, 1]], 
                 Line[CompressedData["
1:eJwVj2tYTAkYgNOytZXQuuRWutFGJNRK+b5YknKrPFNNZtGoXEuKpKHSmdPM
dMolpVZEF92kUq0iw6yNXetupl05c2aGUU1URwZZzNof7/M+78/XbnNs0BZj
IyOj9V/538bW9hnK4zRMCZEt8BEQmOtiJZueT8MRhdkMOpXALx2pSTZFNISd
pB1cSAKjif7Z40to+N0oP9KHIvCBO087spKGw7eHNzkdJ9BL9dcvIy7SMOZs
ynndSQItFlWZ6ltpIFJKg6aUEpjYbS19dZ2G8KEOy5xKApUnyMQX7TTcya5c
3VtLYN0AX/P4EQ2pc/ffjGohcH257dUGHQ3XuKJQ8V0CT485ERs3SQlTqs2O
zhokcG73IUXvfiVwDtlZN3kIcZJTv7ngkBK4fQ3WfC8hDt/M87UklDBU7N5h
sViIik7vGrcjSjgQM8s4cJkQk+8PpSWWK8F24OyIjGAhypr3uBoeKWG/5+7a
/l1CDCKiM6xmMRC4wuXfReeEuEimaCmZy0CsS8vbwDIhOhqW9c/3ZGBHToxp
eIUQ3yU5hnOWMOAhrb4QUyvEwh3qOadCGbg4iz87rFWImmBupxPBwFHtbTzy
UIjx9mvcFyoZsGsrK8j7LMQAN5/tS14woHGfaLLPiETHxTNLA3QM3OXK3EK+
IVEeZjKe946BVSE2T4d/R+Kp20yKr4kKpuhHR+NYEr8Y8jdG2aogwqrdcoYL
iTd3mTrXrVFBa9obnTqYxNWBPc1L61Tg0FsziMUkfixUWY27pIINZsXp3HMk
lvd07HrZpIK+z/qYhFISDcL26aIrKrjh7Oh3toLEuhsleffaVVDlw8vvqiPR
ypO3N4xWgSS1Uel8g0SF3eMFsWZqoAwL4nJUJPLeX20s5KthI9f02ZbJmRgd
qJ0QPU4DHkbaIN/0TORLu3Tz5Br4dtKgIO95JkbYfypyy3wOioKtuQfni9C/
RHfddeUL+Has2Mo4Q4Rz7rn6F5tqwXzn8Yn1d0Q4qie9fkmrFqwlPM4kMzG+
sGsQaZNfQlvZ6b1v/cXYuHLQ9/LsLnh5TenZkC5GwVTRz0ZMF4QuLNa6Xhaj
l+XQqxWnu+ETrilaNSDGN33J4TfW9sCCApkxOEjwzGuFp5eVDqqWe19fGiZB
v2c/6TXtOrDZYNkgF0uwK8HEelhSL4wtNz/8qFWCKTNLq2x/fAVmKZ2czX0S
tHgUNHVX7yvYdsgkY55NFh7N6zRcvfAaRFv9tsjXZaHliBa/tB19kD0QPn1f
RhYKIytiE2364bz5+A9tl7JwkNltso3pB/1dfY5TVxa6lpfDLf8BSJz3ti50
AoW8+sWzx54bALsRTR+fLqdQdOe3EPUwFnTyuN3SZArr6XXbl3NZGFp0Ui2p
ptDN+fEJeQQLprlHq6NqKKyND7nO57EQ8aFS4HuBwhoTzrjDm1hY/XyZ1/ta
CivmRkil0SxYMJJxkQ0UFhNR3y9MYCFvK4fj3UJhjuuBKzMpFvzoP2z17RRa
Jn3Stmaz4Lwn4O2DWxRmyQSjVx5hwV4W+rDmNoViTuqWmOMs5NY5lPH/pFCY
RowqK2Bhb7zi0pO7FB6U50TalLNwdS0Z1/yEws+2Y7IvnGdhcFPA/WNyClO2
HbvsXclCx7D7HrEKCpMNuSO5NSwYquymOf9N4d4fCn/Nb/j6l7QqorCTQv2e
yZrpjSxMVEYN2/eMwoRrpyyam1hocwy7GExTGB98ZtOTyyz000+cRjIUskXT
siJbWbA5xu/r+dpx3Web31xhQVT5j7RdRWGfu4M6rY0FytezsERN4U5BqfkY
KQs5iamCVA2F/wHuSKSC
                  "]]}, "Charting`Private`Tag#1"], 
               Annotation[{
                 Directive[
                  Opacity[1.], 
                  RGBColor[0.880722, 0.611041, 0.142051], 
                  AbsoluteThickness[2], 2 -> RGBColor[1, 0.5, 0]], 
                 Line[CompressedData["
1:eJwVx3k41AkYwPHJQ1hHpUgHos0qEbKP2Op9aZccjyvpqZhqGFoVJcpak6Tf
DNJQiTJEWEchI6YaalzPzChrVY7nqeZgjWNM8iPbUrHtH9/n83zNaTGBdDUK
heL/rf9VM7a4LL0hgTiVz+1dDAJzthi0WeZJoMjllyHHFAIXBi4mmBZK4Kpl
NetZGoGRxAdbo1IJ0E+rW7GzCexxoCr0qiRgOh/9MecWgS7yLo7GAwlcGk0N
fVFMoO5P97Rm+RIYo3lbNHIJjB8zFqhaJHB3IDiRxidQepMVPyyUwBd3+0yH
dgLrpsKHXr+SQON6/hnHPgL3l5s11ysl4DgdHXtnnsA7K27GnF4rha6Y5C6a
FxPtx5L7J36TQndHTW7vPBPXbvqgw0iWgmfBm0mBBgvVaVRXfUIKHmJv2+bl
LOx/u7PaLlsKElru5IglCxP/mkuJL5fC4eFWhloQC9t4Z20WX0nBrnG9bCeX
hYFE5GWDrTIIrjCVO51Pw1gLPwdnqQzsOJ+1gm0z0Ntu1wm3YRlMhVGSbHZn
4Pe7rcu8lTLwpVXUr/LNwL6DmkbUf2Sg/m6Hp0F0BhaIZUmumnIIufjUqbM2
AxcW845GmMkhYEfHcbPtV7AjWsuqzk8OpkOqY7s8MtHXZ5y3p04OC6FbcrQL
2DifLzcwfCgHqyMB5vtq2Vg+PhA90igHd26qc1ULGxeZQsv0JjncT2QtJirY
WNdamtstlEPCZ+MbDduy0MCJeu6gRA5813UJDGEW9pu//jHmu0Fo09vjfu9C
NlI/NTfkhw/ClUIft27RNYz0UayONByC88X7n6dfz8Fwwahye98QhOt09KYt
5mGIxZdCu7S/ISVzQ1RmFgc9S5UtNl7DYC8g6Pd7inBbt41nsZYCRLBlU5h9
CS4bv8R14yvgqIOaRmdyGQ6b16crEkcgh6nVk25XgQ1eM66PbUdBFnpI66W8
Chkm6UcoslGgECrlYE01uujPqfbeGYNhqXOJ2+gDnJ5MPNTqPw4Bj7rLejK4
WPS+38nFQAnz9P6lgSEP0ePdz7NDQiWkvpubzd3UiKNxmsZLEiagisOb0/nM
wyTrsntmO1QwHOeSoFz2BHVfBZpET6ggZ2ux7anVTXgt9+1ic8178DW7lc+m
PUV9jSceKScn4chCvPh4kwCZYZUx8aYfgFG73+oNpRVnZGc0o2TfPo0jPbm3
DW3Ky0HkOQVCCudfOtGOVO5u21UlU6Bur8XLFXZg+ov2oMElJEzQj+5psxUi
VxJwwv0wCcQgLfhlugjtrF7f7AshwWCtwvBTlghrY4NawqkkCEKuVZrkirBa
84Bh6jESHAciPE6ViLDSPkQgiCRBh/k1yqhJhMVExErnOBK2Rt72zFaJMMvm
9ybrqyQcmGLTLPzFqJ/wRcFnk8B908GkBYsxs42x3CubhLz2dRdKQ8SYceAi
/fgNEk4kWI/88KsYmSnEsj9uk9ApfM5xuSTGC31ZYablJKRu7CpgNYjxq9kK
dk0FCVd9yelevhiToq4/3llFgspi+/qNrWJMXMzRO1xNAoenM9b6pxjPbc5/
lFdPgsUabbr2qBhnz64bsmwgIdhENyj0vRjjnhXo8hpJEN3fbFQ/I8bYfUXH
eh+TEH3o4UoqpRPJwg2ZYXwS/D+a+jUu7cTTY3d5000kNOuUherpdeKkw8bB
lKckaFPdIGJlJ55ilOmsEJDgVzk3I1jTif8BuhiEPA==
                  "]]}, "Charting`Private`Tag#2"]}}, {}}, "GCFlag" -> True|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           Plot, "GroupHighlight" -> False|>|>]]& )[<|
       "HighlightElements" -> <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
        "LayoutOptions" -> <|
         "PlotRange" -> {{
            0, Rational[6, 5] Pi^(-2) (2 (12 + 3 Pi^2))^Rational[1, 2]}, {0., 
            12851.499633032972`}}, 
          "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0},
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
          "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
            Directive[
             Opacity[1.], 
             RGBColor[0.880722, 0.611041, 0.142051], 
             AbsoluteThickness[2], 2 -> RGBColor[1, 0.5, 0]], 
            Directive[
             Opacity[1.], 
             RGBColor[0.368417, 0.506779, 0.709798], 
             AbsoluteThickness[2], 1 -> RGBColor[0, 0, 1]]}, 
          "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
              Identity[
               Part[#, 1]], 
              Identity[
               Part[#, 2]]}& ), 
            "ScalingFunctions" -> {{Identity, Identity}, {
              Identity, Identity}}|>, 
          "Primitives" -> {{{{}, {}, {}, {}, {}, {}, {
               EdgeForm[], 
               Directive[
                RGBColor[0.368417, 0.506779, 0.709798], 
                Opacity[0.2], 
                HatchFilling[Rational[-1, 4] Pi]], 
               GraphicsGroup[{{
                  Polygon[CompressedData["
1:eJxFlnk8VOsfxyeXyFZpU2mEyBVCSml5HvpFIhUiazXWNlSUXJP1zDEzjqVE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                   "]]}}]}, {}, {}, {}}, {{}, {}, {}, 
              Annotation[{
                Directive[
                 Opacity[1.], 
                 RGBColor[0.368417, 0.506779, 0.709798], 
                 AbsoluteThickness[2], 1 -> RGBColor[0, 0, 1]], 
                Line[CompressedData["
1:eJwVj2tYTAkYgNOytZXQuuRWutFGJNRK+b5YknKrPFNNZtGoXEuKpKHSmdPM
dMolpVZEF92kUq0iw6yNXetupl05c2aGUU1URwZZzNof7/M+78/XbnNs0BZj
IyOj9V/538bW9hnK4zRMCZEt8BEQmOtiJZueT8MRhdkMOpXALx2pSTZFNISd
pB1cSAKjif7Z40to+N0oP9KHIvCBO087spKGw7eHNzkdJ9BL9dcvIy7SMOZs
ynndSQItFlWZ6ltpIFJKg6aUEpjYbS19dZ2G8KEOy5xKApUnyMQX7TTcya5c
3VtLYN0AX/P4EQ2pc/ffjGohcH257dUGHQ3XuKJQ8V0CT485ERs3SQlTqs2O
zhokcG73IUXvfiVwDtlZN3kIcZJTv7ngkBK4fQ3WfC8hDt/M87UklDBU7N5h
sViIik7vGrcjSjgQM8s4cJkQk+8PpSWWK8F24OyIjGAhypr3uBoeKWG/5+7a
/l1CDCKiM6xmMRC4wuXfReeEuEimaCmZy0CsS8vbwDIhOhqW9c/3ZGBHToxp
eIUQ3yU5hnOWMOAhrb4QUyvEwh3qOadCGbg4iz87rFWImmBupxPBwFHtbTzy
UIjx9mvcFyoZsGsrK8j7LMQAN5/tS14woHGfaLLPiETHxTNLA3QM3OXK3EK+
IVEeZjKe946BVSE2T4d/R+Kp20yKr4kKpuhHR+NYEr8Y8jdG2aogwqrdcoYL
iTd3mTrXrVFBa9obnTqYxNWBPc1L61Tg0FsziMUkfixUWY27pIINZsXp3HMk
lvd07HrZpIK+z/qYhFISDcL26aIrKrjh7Oh3toLEuhsleffaVVDlw8vvqiPR
ypO3N4xWgSS1Uel8g0SF3eMFsWZqoAwL4nJUJPLeX20s5KthI9f02ZbJmRgd
qJ0QPU4DHkbaIN/0TORLu3Tz5Br4dtKgIO95JkbYfypyy3wOioKtuQfni9C/
RHfddeUL+Has2Mo4Q4Rz7rn6F5tqwXzn8Yn1d0Q4qie9fkmrFqwlPM4kMzG+
sGsQaZNfQlvZ6b1v/cXYuHLQ9/LsLnh5TenZkC5GwVTRz0ZMF4QuLNa6Xhaj
l+XQqxWnu+ETrilaNSDGN33J4TfW9sCCApkxOEjwzGuFp5eVDqqWe19fGiZB
v2c/6TXtOrDZYNkgF0uwK8HEelhSL4wtNz/8qFWCKTNLq2x/fAVmKZ2czX0S
tHgUNHVX7yvYdsgkY55NFh7N6zRcvfAaRFv9tsjXZaHliBa/tB19kD0QPn1f
RhYKIytiE2364bz5+A9tl7JwkNltso3pB/1dfY5TVxa6lpfDLf8BSJz3ti50
AoW8+sWzx54bALsRTR+fLqdQdOe3EPUwFnTyuN3SZArr6XXbl3NZGFp0Ui2p
ptDN+fEJeQQLprlHq6NqKKyND7nO57EQ8aFS4HuBwhoTzrjDm1hY/XyZ1/ta
CivmRkil0SxYMJJxkQ0UFhNR3y9MYCFvK4fj3UJhjuuBKzMpFvzoP2z17RRa
Jn3Stmaz4Lwn4O2DWxRmyQSjVx5hwV4W+rDmNoViTuqWmOMs5NY5lPH/pFCY
RowqK2Bhb7zi0pO7FB6U50TalLNwdS0Z1/yEws+2Y7IvnGdhcFPA/WNyClO2
HbvsXclCx7D7HrEKCpMNuSO5NSwYquymOf9N4d4fCn/Nb/j6l7QqorCTQv2e
yZrpjSxMVEYN2/eMwoRrpyyam1hocwy7GExTGB98ZtOTyyz000+cRjIUskXT
siJbWbA5xu/r+dpx3Web31xhQVT5j7RdRWGfu4M6rY0FytezsERN4U5BqfkY
KQs5iamCVA2F/wHuSKSC
                 "]]}, "Charting`Private`Tag#1"], 
              Annotation[{
                Directive[
                 Opacity[1.], 
                 RGBColor[0.880722, 0.611041, 0.142051], 
                 AbsoluteThickness[2], 2 -> RGBColor[1, 0.5, 0]], 
                Line[CompressedData["
1:eJwVx3k41AkYwPHJQ1hHpUgHos0qEbKP2Op9aZccjyvpqZhqGFoVJcpak6Tf
DNJQiTJEWEchI6YaalzPzChrVY7nqeZgjWNM8iPbUrHtH9/n83zNaTGBdDUK
heL/rf9VM7a4LL0hgTiVz+1dDAJzthi0WeZJoMjllyHHFAIXBi4mmBZK4Kpl
NetZGoGRxAdbo1IJ0E+rW7GzCexxoCr0qiRgOh/9MecWgS7yLo7GAwlcGk0N
fVFMoO5P97Rm+RIYo3lbNHIJjB8zFqhaJHB3IDiRxidQepMVPyyUwBd3+0yH
dgLrpsKHXr+SQON6/hnHPgL3l5s11ysl4DgdHXtnnsA7K27GnF4rha6Y5C6a
FxPtx5L7J36TQndHTW7vPBPXbvqgw0iWgmfBm0mBBgvVaVRXfUIKHmJv2+bl
LOx/u7PaLlsKElru5IglCxP/mkuJL5fC4eFWhloQC9t4Z20WX0nBrnG9bCeX
hYFE5GWDrTIIrjCVO51Pw1gLPwdnqQzsOJ+1gm0z0Ntu1wm3YRlMhVGSbHZn
4Pe7rcu8lTLwpVXUr/LNwL6DmkbUf2Sg/m6Hp0F0BhaIZUmumnIIufjUqbM2
AxcW845GmMkhYEfHcbPtV7AjWsuqzk8OpkOqY7s8MtHXZ5y3p04OC6FbcrQL
2DifLzcwfCgHqyMB5vtq2Vg+PhA90igHd26qc1ULGxeZQsv0JjncT2QtJirY
WNdamtstlEPCZ+MbDduy0MCJeu6gRA5813UJDGEW9pu//jHmu0Fo09vjfu9C
NlI/NTfkhw/ClUIft27RNYz0UayONByC88X7n6dfz8Fwwahye98QhOt09KYt
5mGIxZdCu7S/ISVzQ1RmFgc9S5UtNl7DYC8g6Pd7inBbt41nsZYCRLBlU5h9
CS4bv8R14yvgqIOaRmdyGQ6b16crEkcgh6nVk25XgQ1eM66PbUdBFnpI66W8
Chkm6UcoslGgECrlYE01uujPqfbeGYNhqXOJ2+gDnJ5MPNTqPw4Bj7rLejK4
WPS+38nFQAnz9P6lgSEP0ePdz7NDQiWkvpubzd3UiKNxmsZLEiagisOb0/nM
wyTrsntmO1QwHOeSoFz2BHVfBZpET6ggZ2ux7anVTXgt9+1ic8178DW7lc+m
PUV9jSceKScn4chCvPh4kwCZYZUx8aYfgFG73+oNpRVnZGc0o2TfPo0jPbm3
DW3Ky0HkOQVCCudfOtGOVO5u21UlU6Bur8XLFXZg+ov2oMElJEzQj+5psxUi
VxJwwv0wCcQgLfhlugjtrF7f7AshwWCtwvBTlghrY4NawqkkCEKuVZrkirBa
84Bh6jESHAciPE6ViLDSPkQgiCRBh/k1yqhJhMVExErnOBK2Rt72zFaJMMvm
9ybrqyQcmGLTLPzFqJ/wRcFnk8B908GkBYsxs42x3CubhLz2dRdKQ8SYceAi
/fgNEk4kWI/88KsYmSnEsj9uk9ApfM5xuSTGC31ZYablJKRu7CpgNYjxq9kK
dk0FCVd9yelevhiToq4/3llFgspi+/qNrWJMXMzRO1xNAoenM9b6pxjPbc5/
lFdPgsUabbr2qBhnz64bsmwgIdhENyj0vRjjnhXo8hpJEN3fbFQ/I8bYfUXH
eh+TEH3o4UoqpRPJwg2ZYXwS/D+a+jUu7cTTY3d5000kNOuUherpdeKkw8bB
lKckaFPdIGJlJ55ilOmsEJDgVzk3I1jTif8BuhiEPA==
                 "]]}, "Charting`Private`Tag#2"]}}, {}}, "GCFlag" -> True|>, 
        "Meta" -> <|
         "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
          Plot, "GroupHighlight" -> False|>|>],
      ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
       4.503599627370496*^15, -4.503599627370496*^15}}]},
    Annotation[{
      GraphicsComplex[CompressedData["
1:eJxN1Hk4ldsCBnC5RKZKKZW2EDlCSCnSWnQjkQqRsdrGVKgoOXbGb3/25jOU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       "], {{{}, {}, {}, {}, {}, {}, {
          EdgeForm[], 
          Directive[
           RGBColor[0.368417, 0.506779, 0.709798], 
           Opacity[0.2], 
           HatchFilling[Rational[-1, 4] Pi]], 
          GraphicsGroup[{
            
            Polygon[{{86, 74, 90, 64, 88, 76, 30, 82, 70, 58, 48, 40, 1, 78, 
             66, 54, 44, 36, 31, 83, 71, 59, 49, 41, 2, 79, 67, 55, 45, 37, 
             32, 3, 80, 68, 56, 46, 38, 33, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 
             14, 15, 16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 81, 
             69, 57, 47, 39, 34, 84, 72, 60, 50, 42, 85, 73, 62, 52, 87, 75, 
             65, 89, 77, 91, 29, 120, 177, 164, 175, 153, 162, 173, 141, 150, 
             160, 171, 132, 139, 148, 159, 170, 125, 130, 137, 146, 157, 168, 
             119, 118, 117, 116, 115, 114, 113, 112, 111, 110, 109, 108, 107, 
             106, 105, 104, 103, 102, 101, 100, 99, 98, 97, 96, 95, 124, 129, 
             136, 145, 156, 167, 94, 123, 128, 135, 144, 155, 166, 93, 122, 
             127, 134, 143, 154, 165, 92, 131, 138, 147, 158, 169, 121, 163, 
             174, 152, 176, 161, 172}}]}]}, {}, {}, {}}, {{}, {}, {}, 
         Annotation[{
           Directive[
            Opacity[1.], 
            RGBColor[0.368417, 0.506779, 0.709798], 
            AbsoluteThickness[2], 1 -> RGBColor[0, 0, 1]], 
           
           Line[{86, 74, 90, 64, 88, 76, 30, 82, 70, 58, 48, 40, 1, 78, 66, 
            54, 44, 36, 31, 83, 71, 59, 49, 41, 2, 79, 67, 55, 45, 37, 32, 3, 
            80, 68, 56, 46, 38, 33, 4, 5, 6, 7, 8, 9, 10, 11, 12, 13, 14, 15, 
            16, 17, 18, 19, 20, 21, 22, 23, 24, 25, 26, 27, 28, 81, 69, 57, 
            47, 39, 34, 84, 72, 60, 50, 42, 85, 73, 62, 52, 87, 75, 65, 89, 
            77, 91, 29}]}, "Charting`Private`Tag#1"], 
         Annotation[{
           Directive[
            Opacity[1.], 
            RGBColor[0.880722, 0.611041, 0.142051], 
            AbsoluteThickness[2], 2 -> RGBColor[1, 0.5, 0]], 
           
           Line[{172, 161, 176, 152, 174, 163, 121, 169, 158, 147, 138, 131, 
            92, 165, 154, 143, 134, 127, 122, 93, 166, 155, 144, 135, 128, 
            123, 94, 167, 156, 145, 136, 129, 124, 95, 96, 97, 98, 99, 100, 
            101, 102, 103, 104, 105, 106, 107, 108, 109, 110, 111, 112, 113, 
            114, 115, 116, 117, 118, 119, 168, 157, 146, 137, 130, 125, 170, 
            159, 148, 139, 132, 171, 160, 150, 141, 173, 162, 153, 175, 164, 
            177, 120}]}, "Charting`Private`Tag#2"]}}], {}}, <|
     "HighlightElements" -> <|
       "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
      "LayoutOptions" -> <|
       "PlotRange" -> {{
          0, Rational[6, 5] Pi^(-2) (2 (12 + 3 Pi^2))^Rational[1, 2]}, {0., 
          12851.499633032972`}}, "Frame" -> {{False, False}, {False, False}}, 
        "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
        "Axes" -> {True, True}, "AspectRatio" -> GoldenRatio^(-1), 
        "DefaultStyle" -> {
          Directive[
           Opacity[1.], 
           RGBColor[0.880722, 0.611041, 0.142051], 
           AbsoluteThickness[2], 2 -> RGBColor[1, 0.5, 0]], 
          Directive[
           Opacity[1.], 
           RGBColor[0.368417, 0.506779, 0.709798], 
           AbsoluteThickness[2], 1 -> RGBColor[0, 0, 1]]}, 
        "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
            Identity[
             Part[#, 1]], 
            Identity[
             Part[#, 2]]}& ), 
          "ScalingFunctions" -> {{Identity, Identity}, {
            Identity, Identity}}|>, 
        "Primitives" -> {{{{}, {}, {}, {}, {}, {}, {
             EdgeForm[], 
             Directive[
              RGBColor[0.368417, 0.506779, 0.709798], 
              Opacity[0.2], 
              HatchFilling[Rational[-1, 4] Pi]], 
             GraphicsGroup[{{
                Polygon[CompressedData["
1:eJxFlnk8VOsfxyeXyFZpU2mEyBVCSml5HvpFIhUiazXWNlSUXJP1zDEzjqVE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                 "]]}}]}, {}, {}, {}}, {{}, {}, {}, 
            Annotation[{
              Directive[
               Opacity[1.], 
               RGBColor[0.368417, 0.506779, 0.709798], 
               AbsoluteThickness[2], 1 -> RGBColor[0, 0, 1]], 
              Line[CompressedData["
1:eJwVj2tYTAkYgNOytZXQuuRWutFGJNRK+b5YknKrPFNNZtGoXEuKpKHSmdPM
dMolpVZEF92kUq0iw6yNXetupl05c2aGUU1URwZZzNof7/M+78/XbnNs0BZj
IyOj9V/538bW9hnK4zRMCZEt8BEQmOtiJZueT8MRhdkMOpXALx2pSTZFNISd
pB1cSAKjif7Z40to+N0oP9KHIvCBO087spKGw7eHNzkdJ9BL9dcvIy7SMOZs
ynndSQItFlWZ6ltpIFJKg6aUEpjYbS19dZ2G8KEOy5xKApUnyMQX7TTcya5c
3VtLYN0AX/P4EQ2pc/ffjGohcH257dUGHQ3XuKJQ8V0CT485ERs3SQlTqs2O
zhokcG73IUXvfiVwDtlZN3kIcZJTv7ngkBK4fQ3WfC8hDt/M87UklDBU7N5h
sViIik7vGrcjSjgQM8s4cJkQk+8PpSWWK8F24OyIjGAhypr3uBoeKWG/5+7a
/l1CDCKiM6xmMRC4wuXfReeEuEimaCmZy0CsS8vbwDIhOhqW9c/3ZGBHToxp
eIUQ3yU5hnOWMOAhrb4QUyvEwh3qOadCGbg4iz87rFWImmBupxPBwFHtbTzy
UIjx9mvcFyoZsGsrK8j7LMQAN5/tS14woHGfaLLPiETHxTNLA3QM3OXK3EK+
IVEeZjKe946BVSE2T4d/R+Kp20yKr4kKpuhHR+NYEr8Y8jdG2aogwqrdcoYL
iTd3mTrXrVFBa9obnTqYxNWBPc1L61Tg0FsziMUkfixUWY27pIINZsXp3HMk
lvd07HrZpIK+z/qYhFISDcL26aIrKrjh7Oh3toLEuhsleffaVVDlw8vvqiPR
ypO3N4xWgSS1Uel8g0SF3eMFsWZqoAwL4nJUJPLeX20s5KthI9f02ZbJmRgd
qJ0QPU4DHkbaIN/0TORLu3Tz5Br4dtKgIO95JkbYfypyy3wOioKtuQfni9C/
RHfddeUL+Has2Mo4Q4Rz7rn6F5tqwXzn8Yn1d0Q4qie9fkmrFqwlPM4kMzG+
sGsQaZNfQlvZ6b1v/cXYuHLQ9/LsLnh5TenZkC5GwVTRz0ZMF4QuLNa6Xhaj
l+XQqxWnu+ETrilaNSDGN33J4TfW9sCCApkxOEjwzGuFp5eVDqqWe19fGiZB
v2c/6TXtOrDZYNkgF0uwK8HEelhSL4wtNz/8qFWCKTNLq2x/fAVmKZ2czX0S
tHgUNHVX7yvYdsgkY55NFh7N6zRcvfAaRFv9tsjXZaHliBa/tB19kD0QPn1f
RhYKIytiE2364bz5+A9tl7JwkNltso3pB/1dfY5TVxa6lpfDLf8BSJz3ti50
AoW8+sWzx54bALsRTR+fLqdQdOe3EPUwFnTyuN3SZArr6XXbl3NZGFp0Ui2p
ptDN+fEJeQQLprlHq6NqKKyND7nO57EQ8aFS4HuBwhoTzrjDm1hY/XyZ1/ta
CivmRkil0SxYMJJxkQ0UFhNR3y9MYCFvK4fj3UJhjuuBKzMpFvzoP2z17RRa
Jn3Stmaz4Lwn4O2DWxRmyQSjVx5hwV4W+rDmNoViTuqWmOMs5NY5lPH/pFCY
RowqK2Bhb7zi0pO7FB6U50TalLNwdS0Z1/yEws+2Y7IvnGdhcFPA/WNyClO2
HbvsXclCx7D7HrEKCpMNuSO5NSwYquymOf9N4d4fCn/Nb/j6l7QqorCTQv2e
yZrpjSxMVEYN2/eMwoRrpyyam1hocwy7GExTGB98ZtOTyyz000+cRjIUskXT
siJbWbA5xu/r+dpx3Web31xhQVT5j7RdRWGfu4M6rY0FytezsERN4U5BqfkY
KQs5iamCVA2F/wHuSKSC
               "]]}, "Charting`Private`Tag#1"], 
            Annotation[{
              Directive[
               Opacity[1.], 
               RGBColor[0.880722, 0.611041, 0.142051], 
               AbsoluteThickness[2], 2 -> RGBColor[1, 0.5, 0]], 
              Line[CompressedData["
1:eJwVx3k41AkYwPHJQ1hHpUgHos0qEbKP2Op9aZccjyvpqZhqGFoVJcpak6Tf
DNJQiTJEWEchI6YaalzPzChrVY7nqeZgjWNM8iPbUrHtH9/n83zNaTGBdDUK
heL/rf9VM7a4LL0hgTiVz+1dDAJzthi0WeZJoMjllyHHFAIXBi4mmBZK4Kpl
NetZGoGRxAdbo1IJ0E+rW7GzCexxoCr0qiRgOh/9MecWgS7yLo7GAwlcGk0N
fVFMoO5P97Rm+RIYo3lbNHIJjB8zFqhaJHB3IDiRxidQepMVPyyUwBd3+0yH
dgLrpsKHXr+SQON6/hnHPgL3l5s11ysl4DgdHXtnnsA7K27GnF4rha6Y5C6a
FxPtx5L7J36TQndHTW7vPBPXbvqgw0iWgmfBm0mBBgvVaVRXfUIKHmJv2+bl
LOx/u7PaLlsKElru5IglCxP/mkuJL5fC4eFWhloQC9t4Z20WX0nBrnG9bCeX
hYFE5GWDrTIIrjCVO51Pw1gLPwdnqQzsOJ+1gm0z0Ntu1wm3YRlMhVGSbHZn
4Pe7rcu8lTLwpVXUr/LNwL6DmkbUf2Sg/m6Hp0F0BhaIZUmumnIIufjUqbM2
AxcW845GmMkhYEfHcbPtV7AjWsuqzk8OpkOqY7s8MtHXZ5y3p04OC6FbcrQL
2DifLzcwfCgHqyMB5vtq2Vg+PhA90igHd26qc1ULGxeZQsv0JjncT2QtJirY
WNdamtstlEPCZ+MbDduy0MCJeu6gRA5813UJDGEW9pu//jHmu0Fo09vjfu9C
NlI/NTfkhw/ClUIft27RNYz0UayONByC88X7n6dfz8Fwwahye98QhOt09KYt
5mGIxZdCu7S/ISVzQ1RmFgc9S5UtNl7DYC8g6Pd7inBbt41nsZYCRLBlU5h9
CS4bv8R14yvgqIOaRmdyGQ6b16crEkcgh6nVk25XgQ1eM66PbUdBFnpI66W8
Chkm6UcoslGgECrlYE01uujPqfbeGYNhqXOJ2+gDnJ5MPNTqPw4Bj7rLejK4
WPS+38nFQAnz9P6lgSEP0ePdz7NDQiWkvpubzd3UiKNxmsZLEiagisOb0/nM
wyTrsntmO1QwHOeSoFz2BHVfBZpET6ggZ2ux7anVTXgt9+1ic8178DW7lc+m
PUV9jSceKScn4chCvPh4kwCZYZUx8aYfgFG73+oNpRVnZGc0o2TfPo0jPbm3
DW3Ky0HkOQVCCudfOtGOVO5u21UlU6Bur8XLFXZg+ov2oMElJEzQj+5psxUi
VxJwwv0wCcQgLfhlugjtrF7f7AshwWCtwvBTlghrY4NawqkkCEKuVZrkirBa
84Bh6jESHAciPE6ViLDSPkQgiCRBh/k1yqhJhMVExErnOBK2Rt72zFaJMMvm
9ybrqyQcmGLTLPzFqJ/wRcFnk8B908GkBYsxs42x3CubhLz2dRdKQ8SYceAi
/fgNEk4kWI/88KsYmSnEsj9uk9ApfM5xuSTGC31ZYablJKRu7CpgNYjxq9kK
dk0FCVd9yelevhiToq4/3llFgspi+/qNrWJMXMzRO1xNAoenM9b6pxjPbc5/
lFdPgsUabbr2qBhnz64bsmwgIdhENyj0vRjjnhXo8hpJEN3fbFQ/I8bYfUXH
eh+TEH3o4UoqpRPJwg2ZYXwS/D+a+jUu7cTTY3d5000kNOuUherpdeKkw8bB
lKckaFPdIGJlJ55ilOmsEJDgVzk3I1jTif8BuhiEPA==
               "]]}, "Charting`Private`Tag#2"]}}, {}}, "GCFlag" -> True|>, 
      "Meta" -> <|
       "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
        Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]]},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  Epilog->{
    InsetBox[
     FormBox[
      RowBox[{"\[CapitalDelta]", "<", "0"}], TraditionalForm], {0.3, 25000.}, 
     Background -> GrayLevel[1]], 
    InsetBox[
     FormBox[
      RowBox[{"\[CapitalDelta]", ">", "0"}], TraditionalForm], {0.6, 10000}, 
     Background -> GrayLevel[1]], 
    InsetBox[
     FormBox[
      RowBox[{"\[CapitalDelta]", "<", "0"}], TraditionalForm], {0.9, 3000.}, 
     Background -> GrayLevel[1]]},
  Frame->True,
  FrameLabel->{
    FormBox["\"h\"", TraditionalForm], 
    FormBox[
    "\"\\!\\(\\*SubscriptBox[\\(\[Mu]\\), \\(B\\)]\\)\"", TraditionalForm]},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}, "AxesInFront" -> True},
  PlotRange->All,
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.901257729028995*^9, 3.901269543645905*^9, 
  3.9016911753579273`*^9, 3.901710699225996*^9, 3.901711259093924*^9, 
  3.9017617689528227`*^9, 3.901764286447356*^9, 3.901766030640583*^9, 
  3.9017670656593723`*^9, 3.901774432009674*^9, 3.901775788342662*^9, 
  3.902277209615107*^9, 3.902288010655189*^9, 3.90228997936129*^9, 
  3.904451268212479*^9, 3.904451438632161*^9, 3.904455401698126*^9},
 CellLabel->"Out[70]=",ImageCache->GraphicsData["CompressedBitmap", "\<\
eJztfQmYJEd1ZtCVVdXnTM+hGc1IQgOS0MHVCBBCgDw2xmsbsBsB9i5Io5aZ
CwmJ5li8LMfUSICNwTQWII00woPB68UYuxHSSNgYmsucxsVlbijA2ICPbYO5
DLZ780W8F/kiMjIraqaPrK6X82VOdlRkZGS+/3/x4sWLyMdf9dyD+6696rlP
f9pVu/7bs6+aPfj0pz1n1y8889lpUu0eStXeo9TQnl0qSc+XlCo5vF+p6qWe
rv+u7d67d29n//79sKuGSWvh33OQpjMfLbl6Kc21xK6ew7/n5erqXZ3wqydn
ZmbqJ1PA1L59+7CAeUw6duDAgfgCFtICEpMMlelgsq5NSRkjvAzY2+kOabsO
HjwI/+vHGNJvqDYNR9p0IbdE1Ayq0DAFzOUKuDVcQMMRTbrB+4EXMqTZVYOn
naXC9HW3xchY//CHlcwJD7iAe0HOKug6Sa1m6m/pYw2oD0gC9qotJg3OIQ1+
U88L5HtlZNqWQFqoPO++heU92VT9peYnoAoon0VNcKMvWlxfGO2mdYjfzM6k
RbaJZqisgEhWYT2r+B5zgXu0+D1qJq3N00Y6eYV4rclHRO5yj4TfA17LiLl8
mt/m2b0VOesVWY986tmTu02SyZaEo5LA5c91XyQIDQXYreZcrvZS2C4zJb9E
HxszWPklfNh5bM8YImxlUKrQplgFbe7a4GltbFoXs2JmeDHXmUumAneGy0ru
THbCEsPYPE8bCdzuGSd6u4TfzoObveOzokpvc5li6S2vdAOJxixL7laSeZOJ
f/OhHu4MWsUkN6EScCWXI92dI0krItieYwolu2k20y7JrHeLwMN1sOhOBhNH
d02b/27QxzpUjp5xHt+YGjI34wKZsTZdbRZvoOufhLPiGyH4LmJ1r8tuSk+3
QM0B3pSbKXCn0E1r+ZvCnYa1DqzZ9wjbNdkd2xF3bNk7JvyORSidzZfe9l7i
FJP8XFb6DLOxILt5pDovvVVSEjzudeGb68cvuCRw8wyoCVEepAUVqWWFkLTg
/+cWw3OavbOs4Dq84UX2DvhTcdJAvidweNpfPf3eYjVVYyaNKKb1PCrtNnt2
YvUsu5YVOYOXsyKdFwJv4X9mr69bCZsK0WJh616eK3XUfSz9CHU3K2mBa/MF
Z8ohl3skj40Z2+VLIAdPDimjCZNGr2eevXFK0zx1ZGl/amXZdf+QSz9QN9Yd
dd7wdW6pcwWlwksZzTNlEW9IlkC3YuDWwyYrVGgGd1XXR7cFHTJpU7zpu6b8
NovsNoF3ADVF+5JyakFcGxBEKB/qLoI+CFM1XcHqGpUIm8qbZjXn6IancJoW
94pGoOSRgFQb+VefITxYJEm0lRHXkTS9Vv/heBlEMl3GsFstLdLRQEN6jVse
syFdXeS9/CX28p37Xtu9vHlWHkFOM63pAkEri5Awx/PYgtdbwEaU5/XhixoB
8HnP2i4QKRRu7EdH38AdsFSyHOazWtd9Q0q/tWfli2FscTxgKFhHJ9f1LzUO
FjVk0hxr9+rwQ4RuM+I+wWJA3nNW3iF3VuIWqgWMhToNXyyDxwOAxmsdLeGK
m5tFTNxlj8qh6JT8jKgi9eUbTFauUOFWs6UYpNxtVqk2r0ASEP0zS4ts5YtM
eG+MZaWX3WKPWgBrbs+ogKKHCgaUK7y4EsmG9LqjFl3J+mq75CU6NIyUbFGR
G01WbvCBxJ9Zio3QC/Pfbe2EhctL5R1eeOyArcXUlm+hNFxJaH6O5gtmfSNu
FMP9Qmb1eACLIVXiyNd9Ec1i4Tqauxm4/TNK8eLUajL/tqDY60rh4Yhh1K28
TiuRbAFeHCqY56xzM95SIiAFyHdtKW4c8RpbY5QrhUV8HdxrQB2eE5Svbsp7
4i9vL0L8DYk4hr+mS+O4IKazN9aFv+3sjVnc6QoMFYu4ixA4eek54X+4lWlW
G1wWVAvWYepC4g6rM3kUdbnoUZzfz5w2EeLl6rmYvkWycBrZQhsw5Bi8uvRp
nXI3uxLSOC9/WXQ5E3CD+3eoFzRNUkHhdmkgmZ6qOyZHuul3i07hxf3MoYPa
psBIc4xSo23GfE8UDQiQI4NeghZziYgdxeC1wAER8xqyh3d6hyGLr5F/d1DT
Z5Q+t9MpMAJ2VAiU1kMJaIwTShdRKNqC5QIuKMvRSJ5PTZeFOt8ZKnpWEbST
AIax2S1wHXX4szwzk54l81CxlEMNK+XT1Qp3gJmHzM0+khdGNuKQ06jXdi+1
5b3U+f2OUyDnGPG6nIVFGh9Awolo+TzbvQyGZ6cKcP68wO1CdEDzwCFVPUAR
I9Jh3krNIUR5FcfztckcTTmCuXJ1IIxX+G1V4GkzJ5ur5a6LK3Uqcw0VAMbv
SFwbIEcgK+Bsg/t2NTm4dJ2GJvCSoIzRABC823VcKDvmRanvzu3O4Ft02mmU
O5TuD5rxGk0UV9L3yzpCz0XIJC5GtdTG3BeuHyvJXhZnbsAwDpTK9Rl/MfAW
sNZzXq0LWuuQojQdshqXIxd6URmO1NBTztu/LGvSClfOR45XcIe9S/549C65
HwjeFI6o83EKaixsYA5sWGSroEgOMfRcm8HcUW4JzKCFQAFJlA5/mxuMcUnB
pTyGiSrYxjeCuB3lRfFbcC9Sdoth7h6Z2++GScHfoYE/8/KbZXei16Y947Rt
cEVM+7Pii3O8WwbOzbZ3HYVjzDHplVV/id3Pv865n9GZYxxzbXxjcM+QHDHY
IedGZv5wx3KEPHBPenb+bFrIDpxqvFjqS9Br0DnQ3HAitjAf9WB0jmf2Vh4H
jaqbfNQ26u26rDyCfLA8HNzir4biQ7h/ltvolojjgTqzuujXxZ6Ni7usvNC7
cups3GdOQCKUgQ0fvNJO4HKLJJTgy/SxQWPDbRQ+ABVAaDSqHvFvsSzzeDP9
cM8JFzHnFkGQ5kVQFl7EPMtDv7PgKDtkjpdMF1wymf0MxOV3zXyPhVeXPHaL
8Pq8TE5tkstk/lXA/zTw/UTzzqsQ07a6qVpPLGk428OlcLgH+x3ZQNtEIO1e
J5G2q+Ll9WOdY8vbCod7iMD7vs6x5YnA10mdY8sTga+TOseWJwJfJ3WOLS8s
8AYkjAayvzIy7XdP4tpfszXoEYOrUbmnwuFECCKVi6mc19G4RK5ZnmvQ7QHd
Vejm6q7uxhMoh817gV619k2iNwvOrZtm/ATKZsPp5IKG/4egvx2aphHST93u
ERGMzkctoMs/dsK3KQihDsVwn0jx7nhnQTDwib+k0ghP7fI8kbKvzVezKEDx
JIqPCZbTxeuAWa/QC+wPPRXaOck6x0QKrdwrOdniY+IkCov/NfPDZOfYrt2d
o2dPdW49Rw3t6ty8S9V2HZubnZw5NA+7yfylghrEDOR3qwHcc+nrt50Nu6rr
4/DSF269/9Inb7lI7x+++WcWP3jTzy6++7WPXTz+mid1/vJ1vzLU+eNX/4ZK
Ojf97m+2b33Vc9ov+52Xwz608NyX/f7QwhXX39WYv/L64/VjcJi78vq7mq09
h+5ozF5x6M7mzBWHjjenLz901/Duyw/dMTI1c+j4yK6ZQ3ePwtPqev1v/2E9
bvJhbGfMuduTwju2T7odnxefcOkdr32C3t9241NS7X7sVc9QydLcKw4tHfrt
39P7dS95068u7Tl8fHQxPUx00sN4G87gaTfA026Ep90AT7sJnnYjPO0kPO0k
PO0meNpN8LST8LSb4GlfXfCgoRFdX9I9PetmfaxpqVLaRn1MnOdPn73g0Zfg
0R8Ch03w/Jvg+Sfh+Sfh+TfB82+G5x+D508pkL4AW62x8GP2MIZZ/JhAHftI
D8RHIvA6j1Szj5Q+jtLPcyscUlzBsbCypoXOjaWFxsQCY1uRNb9EH5u81lDp
fJVfYaoMMljCPb2HPrYjHiM4tuMM5RXi6tfhgAoKwAX1h10NTXduO0slM51b
z5pN/27hPnTsG2lyff4bt529kO7t9AE7X7/trEV40AfHPu5vxzwazkeloYrO
/mweJ0goZPvrJ8L5h/BI8EDwGLDDg6gheARVh2fwn0BpDqkRgFnnb448vP3X
Ry459qGbf27uAzf9/PPfOHfgmTf8zisft+eG4w+54tDtqq71G3Bf1UEN7Lmy
ddezrjx8974rDt/1hD2H71ANSB0BNaFqz0wf89Dlh4+/+Irr71SjoD/qmkhJ
K/3hVVccPn4k/f930l0nj2qqJb93Zev4sXS/fc/1d/6fPdcfHwca1oCQKnn7
lYePvzNNe1e635HuWiuPAGNV8r60vI+m+0fS8t6b7jVI1ipNJZ9K0z+fnv1d
un8tPd+oKVL71/SG30vPvgt/jQMGvxQjn0Lb/fn6NAEBAJLo5Zt3n8C7X8B3
D+/9fAMaOAWRwM+QEa6AqzUyzTSS5JSrnn/Xg/Zcf9eZT3nB8aFDhw6h1b/j
8pe+48LLW+/Y+d9TyWDIO/x8zysOvROyn3LVy+7C5OTQoYWzrrzhrgdefv0d
oKoxeXjm0LFzf+OGu+975fXvGH/yobdgMpxCEvwEWTAZLoQCoCAocCPV7mW6
dult385qB7WC2kEtTV+ipg2AZPPTDr3l/k990fFLUymfdeUL7xqB5Aa0Iio5
+/JDt1965UuO/+LMDccfsKd1exOShwF0KrloT+sd0zOH7npiioKH77n+jgSS
xzQWk1966uG3X3X54TuuSKX7mJnDx4cgeQKwqJKnXn74rtkUggevuP74ZTM3
3L1RozO5ds/hO1Nk3vXsFEgphI/rBk7VXnnl4TsBl6+84vCdaoPGq27yX73n
8F2v15hsadwq3TQkxzQw/+CK1vE/3dO68/Z0B9COQHIjA+1fpvci0DYheTgM
2kQna/zpi2Ebj8afWVJiBJBD5CcNRuAD0muVdR+NvlEffWS69T/iWO3gISD7
1v22hPr+/bdAoQ/Y89K73dotnDdz6O1QlbErXvHnrHb3S9Fx7uU33N289sa7
stotRNQOg1pAejt/I6thVsGlM5/yElPB/3Ho7ayCQIaUBAUVfLtbwQVewSgX
sMbMnD4d9nUWxwxgxDTrjb/76tH7vO3reWU1JvDoJ3icEg2PI3HwuLeBR0ib
wKW19QWPGoeHungp3VSNbqJzbKiMqLdFi/oP9GmTixpkOPeN11uTRd3LdDLh
/O4vHb3gyMdufuTsx295uLabN/SvQHN8R5laecI2URmZbo+W6R+7Mg1RV51Z
zt1G/4q17otVp2rZVkcXnxojTAwdnDRSZQJ+gz5tkMnnC9jIdtiX672/cNM5
/SbMHEeHrDCro213xAiT5oOkEpxL98V035XujLCNEFnBbD/D6N+7vnzb+Vye
4HSl8Pj+EmLNCrE66nVnUIh6MNv0x+sgunktMvOvDcLT8nubycAbUJKfMsJL
iIyzKLx6P8otsXIbr4zctlkxlZAP/YG7U3F1UHppDn0EIrZIw+r/jM+3AfTi
2pWaztNcDw78dNnXjp536RtefQ1JUVVAjNCXLxCjxt4DQIxDS4uLi8NwNlYZ
geo1YrtpU5rLz+iYgkALFCg64wj0bn1ap+bSoedpYXqOVVqAtNhIemjDQ05N
TakJfawttdvtJdzURmPQLnU6HRC0/msY0+Dv2dnZpcnJSaCCfsPwN12bwHG0
Mqg4IwYVND2Oo2LYoALa3GkHFX/homKWo2Jn1uMhjtsWN6k0NHDm4iQ+pX7S
cRRvKmoLgw0o5IWFhaXp6Wn9WwqdYUwGxOzatUsXkf40BOAawmLSU4uSGhxH
KoOSe8agBCNc2hwlo0W6410uShzdscO0BGCiEUp+4dO3PPAhL3/5ywkVqiKw
aBIzEBapbNUICDx9NyRnmDs0wbTDsWPHtE4ZYvABXECOJuIEoIPlQWlDmAxK
CLJjsVqXDIefbQ1QcmYMSnDAbZajZCgzGWxaM0MOmBFT1ih8Txg54ItXpxr9
8q9fy5DjW/RrjRgU17TKFAlIv8kkTMmpDhljLQ21KoSb3bt3L83NzQGm1HD4
8oRpI3YzrV2alcENvtRNT/lfd1qYbIjBEnbk/yF9sL9N92/AA27IsGTbJjZF
qw7jMdz0XGThHlzjALb0qGG9GrihoXfSKikaUFvUllqtlk4DrTKKegREDggh
dQH/w9+gm8YC1zUwjcpPkWVaoUYVcQKvXP+1MR4n9TtTIOzAVghwAfaMmizS
Mx8wF1F3BTAxj2N+iJdhjhfQM2uNEYqHAU2BMrcYIbmmMkdt0dRaBawOlbVe
VqNQi0UtEeCNMELlp78ZjNSripF7X3XoTjNbNVKXED7MX+ZIWNFI2VikXz5k
KuR3bQ1Ukm92jp77xq/ddh+CykQsNN65PNBAx4I2QFTWQNSxgZifn+cNhAFI
3WlOIMQMgLHRA1RqzlhgkEIxnZ90SyoGjIQDA154FDa2ZzggH6OvN3ZbHHzY
3IjbJwwHoC5gEAggAk1Rc5VxgLjTvQxoDlCydY/twOwRZrOC8OFCsj1AA5DN
Om48HuYHAJLT1cU0BxW1qqNiUwwqdpq03YgAbX2MBCzZeoYUsHonLVI+UoaU
Gm9YKBJ/1WCygcEE+isoPrInARJkWKTSJXsC1AW2DY6VCiVAjhF2uUK1kl7e
8HBiLgRQVR0nm2Nwcpo+1p+WPti/pfub0v15yri81SaDjQXULJkW+Zi5yMeG
tlZPMarkU52j97n9M7dceMPfHLnkwV8+ev8VA4NJ1irCER1o/prXgKAvZAOK
FKwJbCiCuqMRQETaLDW8UmFPs5husDY2fEyo6oBiSwwojPJICBSvT/fxdGcW
B+iUNsNI3kL9a1OGj5FtAf2RdzguKzYa8MZI71NjAY1ILWBFbmJ099sVxAVr
PgqwEdAWVVQUZ135wnnARFQI2Y4wJshEQB/aMbRAjAGSLGLSDDYt+n183FxC
fV0wOKDfgopjAW0QAA10b/JG2vIqDnp1FiDQB/Ulnv5v06DvSijYhCiAfKBN
QOTp9U1udGD74hgd1Gpl8KhVTF8QNqLix04NY4MWUULdsFDaprRNGeSVn8eB
t62Zu5WGan72Pa97LIeCWi4s1HjQH8qlyX0OWojcL7GdWaEkY7JWyQQBXwWp
BcKIGbXRaVbmsE1URu5RwWTbw3I36G3cIz19Qbr/NN3fku6/p8xA7KYik/MT
5ha8uUBzogaRqLa9mFgmeeeCPEnkJCYQPWzkhgD3xJkoSuqfQGeExMs7KChe
K1rYxisj3qi4sm1l4q1z8b5EWwfgLDfF7ELZllP+k6Z8kCkNxGWUd02E4WUS
ed0XOT62kbtn+lubEdQ/yZ17EchBAdcxj4MurjoqPCrs7JTeZY3DS3HmIMqa
OyyB30zW0OhrWdeWSdY5emtwJqikyQ4kNQ2c3RXuApKtR2oBuxFazNXR2FEB
aVt7FzN95wVNuX9VmX8p72f8tCmft+LQdG8ygaeLOGkQJH/0s7c8YN/tNz7V
fVsno7y5dHnfDKWo7qV/G7UOYmXYanuOOIRFml4XVR2NXRKqNtm7UPG34fT8
ten+7+n+Vk9f5zn86YzD3HDfEuDw2HJIVJv+pGOBr9C+wp5K695ek2uEbwAP
gqSQB03SscpIMSpwbfOJyjMhef4o3Z+hnB77HFpfxdz9W8zMza8tgbaYhYmf
uGy1n+R+WkQNzUKwp6ANhR2ESq630crILipGbdOyyQ6b10k0pbhHLk/NYtkN
O7JLt5OTmxa+jgYdqYxgosLETlhJasG8hgmGPtvA7R6PVJmN+9lMMLMeqf78
i7fe78jHbn7Ez77n9x6repNC00phuDJSiArD2rhsUsCStqant6f799L9oyrX
udzlC4I6G752m6VInNGeBDFsBdGsjCDOjBHEhpUQxJ+k+z+n+5PSnb7AFGBJ
vif4uQBLcOUP6BGSP5CannU+Z7NAruikggq6YoyMHuByXkZB43I23ANMLCTX
r966CHp4gduPULcTFrIb3dK3Qobb6b829iBkK2DYJpZNyBi8E2IzGSOZqv18
JuSWx+a/+OLR+9/0N7dc8qgP3PRoNZAShQr2FPRjpQnb+LJJFKt1YXr6lXT/
fql+/kJAoqZPX4M+vdXP2QyK9S/RXAWjhHr6Mgtw+Oz09H3p/uV0vxShwmk6
WaSKmUxBfnqC8Ca3u6dXdmusd5mWVTAq1ua0ZZZp4svUzu9gXvXJolEUlCsY
s+SCQ7mO0CgaeG+0sQsA8h3igyHYqOCYnSstWDajjUbOKYZzQfl9/C+azE4P
xgg2eW/ntnNe84lbLp45fuOTB4ecUbEsO1ZahhsyGR7FQvw43Kwh/RJmxoZU
x2uj0iVi6hxsPsg6FmBU4MmpKy1Ak9x4WHr62XT/cLpfxDQta0DduYTIR3KH
60UDQw1ocyBkGRUosn11ZJmQLD+S7uenu507m9ezNPsva0A9jmo9O+kau2yc
cr3LNSoQZNsayXU4kyu0lR1Prq4H8MuZXIGrOlrVyFUv9fm8L95234df/7JX
kBzVOhNkVMjHKWskSBYqZi1czxDKCdIxhJCgYAhZgmbTWNaFAKPiOLaukQAx
+fHp6bfT/TPp/leQXGTMfsXU3SHjxoCStV88Xh8yjArS2LL2MvxWut+R7qcq
x5NvJ5rhRFZwMMyF5LobFyNtZ0pWG0XWwLVfyF0fci2JzthYLWk2Mmna6WIb
irorKE3Hl2Ck2SQTFwL8fSmqfhVjVHjGpmoJlC1zZG2gQoF+FaWPtq12+qHa
/dgXjt7v2GduvfDRXzlyQd8KMCpGY7JaAtyQCfDN6f6fKrN9rPBg44yEjqW1
fULt5uou7fSOZRNgVCxHxVQqOhD2KjOMchRzkyFbKEskI7SJoE3Zty20M0iP
qOiSqyvL0lY7KiJk+Qail1GWCZflmLKBdI4HvlDJdkxmGlnhtq1jA63uDNLl
kysqrHsotvUQiJD4cq6OmNGfQCLWAp7oImbH1N2Y+ROu/cSRiy5t/farV3pS
14rINa2gWSptY7xcaxXlLgtgp5U8uwoVrFq/fYU5SDZMbIUCw1dMmFDBnsIO
rCBhm6iMMGnp8fT0hen+H+n+eUh25Zn1R7+Gwudt7AYjzwXWg1ErFEe53PJM
uDyhgr2I1IoTtvGKiXSYRApa5AYGPuItczm47kAUMbmSCkWc9KmIo2IQTq+Y
OOsgzhf54sRAhlD7mnfzenJdzOTa5HL15akqL9AeFuaomEBz/BwpFigNwOjN
F6i1i5GoH/zy0fPgExMXveXGPdUXYC+LaFRcgGzFy/cGBOiGjKEAyeLV3iNP
0/LVLKsrwF5WvKi4APG3kfT8dVjLP1FuD7UnQTqTIZpVF2Qvy1P0hSATLsir
lR19Ic9Dm8k171GKkKvJUXW59rL8RH/KFcdhplCuHaZ44Rxkm5lCXy+Ua4M8
SiWyNLMo1kyWvaw10Z+yDA3BMLPWjc8tlmVt4bO3Tj3jU7c8ROfYUBkB9rKA
RH8KkMVw3pLuP1FlVlCJAPn8pfxMwjUTYC9LQ/SnAE1J9VPS0z9N939K95cr
nIxW2FrGCjI363DNBBkOMwiGj/S1IHUtSZBPVM5CBrafOe76/LLW8hsBuU64
s0nNx8ArI9fTYuS6eR3IlRMU5IqLHJBly+VKLafeuFwd/4GRa4O6n6e878ZH
rbEswyEIOqhkFcZEHreaErxMWdsH7Fjf9sk3nUyC1lWLzHz352554NWfOTKl
c9CLWm0jp1voz+QKCfCCNaLgZcoJP3mDcj1AdiglRoDwt2/7rKYAe1l/Yt0w
8Ik2uX5Oevr+dP9Suj9foe0z4Q6aZL2QvzMvh8Y4tQjH3TgiPnllNQV5Zowg
V0qVMiaukSATLshHKmv7OD728SINWyLX9tfZYFht9eVqcsOKmNkwZC/rV3A5
r0tBM5eQ35RaA9cKGjUxBSowI9e6hNZIuOCF0n9t7EG4VrBZ2voQ7hdRuN5U
X9/StSzW313QKwqx7imoY97WvvHTt1z0i5888lD+tlZDrHpJkl5CDqxIYZtY
h2LF5wTl/HFPrI7D4YNWrN9EIHATajzQO82mAK+UWHP+/yjJnrGOpEiaF02o
i9PTz6X736T7yxRq4PHMKW/jEz5gpfktlH+gvXViPbNJwKsmzV7iRgqkeVYf
SzMhaX4o3c9T4XlMITvqvVa43zFXBNpY10GYzQReNeH2EkMyCMJF2ylkJDu2
07utcP/ZXOE0r4a5TW4p+0JVKynVXgJLBkGqGF5EFvGiKjCa/tJKddFcEWpd
3/X5Wx/wvz5488+tuBRz0SUX6TpNzszMmAeqw+nuvXv3zuzbtw/2qXSn1dr8
3+Cc/Cnw23RaLqWPlhS3IQCdHYMDHQxsCml7x631DpNPfzsbFo02n5dMj/dk
i8HDcuKwSPHCwoL+tsv3zEXUKHCUWc8JbGMriLJc6MtF+MRpyhLuNKEBwNGh
NAOJWjs9aqDANpLla5flo5WoUsDNpemLkCMx+VocaJgPwBi6766DBw+yFxQM
1xkEkGLyrygza/7TynypL6TizFKQNZifsIS7/cY7rJftf34G4EofMtvMPlND
H2qmxdLhexZ0rV4s/fsIhXy7qIP8rEU7vILYzoX/hLBtTOrRacQhpC2keANc
AhYJd4uIt+F8doBiKDvA3USLNwHp8+ynYwcOHIDskKaGAsg3tmBjltWU1wov
gaKgaFOnAAm2DxoJmkQCWM15O6J+t3L92I7mNt9YrrU4I0b0R+4T+x0HZb79
QB8wZx/tAYJswvXn6SMCcBWcAydS4dAXvODTA0QR/ZW/HyEaUyNj3uv0Of2C
ZAUpkouqClHEWMXaPiDMzxHy7Fc7Z2ZI5QOom9kllAyYL7oE/sfHbDGaQEOC
vSLOBCBWLSuE14kld9h9Qw3EtkHjRuJzIzSPYizQaNyOL5VRBHA/jHRg3zKC
tqHJPsdAnzOCHc7TrBsCn8FJuUUf2YTv4tEV7XZbJ/+7qSetH6E70IYow9TH
onUoV4Qkuci1YpIk0wy+gEJENTQdlBXOe8uNYzeEaN1SoPDmGcrJg0AU6ril
Apt4qaEG45SBJgXUEm1daB/mVInFP49vj30JFD86X7NfeoNPgY5iGhj/2HAE
PxM76l0LX4kLfbJaM+I/zM134/fOWNORHP/K0XNf9L7XPWZZGZAL/StmgIvI
hovcWZYPfqfmws+nEY7tBGh7Dtu6e2vdeai5t54LFKlvHYL81oGGPLQD7FMk
fjvQ5u3An5rL+XdHAb70JWP4NDYlp2p8HMELydhEBL+Y3QxcnpZaZ7xRin1Z
3VTG9ZWPuTEHeuRjYjmAnwuVLAE+IQ26q5Q2x2yiIMhD+dDFTCZPhzUvoM45
GTArmUDTrMgF5M18EfC3DDTws1rWoAo/Ceh66+59CwIfNvYhV/pgJ/+W6yR2
n8G8oX4C7GD4NlmnmiAd+jp4yoQhi3SUMDiDwNBZLBoaGlkOuOciSAvhjj3Q
aQ4oXB+1lcNtROZFBnxKa2dobnDga19mumkCmKIpiRdNnAIiBAmAobADT4DG
vvT0B+l+K9aSWoKQB+nNpiSNT/oGYgrk0EdMU14QHcCs519G5HTgnzMu/Oa1
TqKmP+CWt2o/y3eSXMhF4Ia4gHfiBjtAkcaROLgxKwcyFIVZZ1Bbcx6QhaQB
jD1q0vSzCGTtU0USWH8oI4FDRk2CUfhzVKBvkn3ooyUZGitymoT/Y55GgxNM
eJVZLoq+9Op9/HeC+U+BD4B3gjpkgWYEPhtPvCB2pc2ITeOfA8/aCPrIX76D
fAJLRUWNS432zgtAagjs5RRySkVekJmvLZtl40U4SFsYst9jCPtgs99bcAIg
3qQRh7ilJgF6xEmgVzvOuAE8AP8r7yxAGwFjaiOYj3rdnBus2WHcoIg53maM
ZR8Shnbjwre/9vIT50MuYnxF+TDDesNlfOh4fNAGUgkfZrvxYaPwwST7LYY3
dYXzgaK9dMD8H3A+8C4AuT4B+6Tf06ZjFHvH0FQAVegn+B8oAU3FuEcHoFI5
HWilDj7mPGa/JHrfqzpHzZiz+0Xybhw4swcO+JZ8pK3UhQOON8lrE2Zw3Dm2
TWgXcaA8oniAOYBRIs9SJtqRcwAG3mz86u9nHHC7vCneKZm6A4DfNMso9iCo
M80tpQ0llhLrpzP4Y4/fcZyOBcJm3e9Fd4M/lgpTQF2scEpcaCTpAC/ddKdY
gzKOH1mnGJFM6OZIdrQ5MsTpDjdZAdQtN4NzJm0qUChRrAs9apwawg1eyxdj
LWF1AJglRz0Lx8t6m3mxrmI3ojFpxARQ7GPMBUU20qTHCtuvZv2HtP1hrNiM
qAk0CtB/8Kew984KWAdG/6XTAqzooOomdmSsQPg79r03grDAHK6hkYY5Th3P
x7SY5Wv4JheRosR95Qx2lHDC8iFLqxon/Mnyq8yJw1RL8n4H2hKnB35LxpO6
HTYGfMMGrQP1H2BggdxIpwdGFUIuWGqPdBFmhCjYaLS/nl8P6cToAXPN85Ni
GD0ImYDcHD3I2c8H3ShtLkAZPh7hjJqhi4AbbkCBuptM49Uoq9CIhpNWwgzL
CtgmqsOMayrDjOupluj+pHCmwp73zbpkjd6GtYOgx0EDFWkLcmYA9HbULXNd
YXLGBRNRFmoqGmQ89YR/Z5mwjft/+51FFACLhNCbOUoZBUIdiC6daD8rH0Zj
UUq8H+GFXWgeoc9wLlCBmJiLMwT0edDb5oCtDWqbg9HMbLJre7yOg551CGxA
RUqAXYG+AY0zEzdsjIUu14S6h7xHsNjo+Yfe+7pf7HG1WMB4bk6VWaurxtHC
se30CQDnLMyNkAjavpklc/UbyM0C7jhsIQvm5hGuLA6P12TGjcPjA86hgLvT
BeclOGdBGL5yd8yeGznOufZWWQjeLtTiXmQeOZrAIGKOpgztpyPXAv0AZ3wt
fmVWQHtukpmZcKwDewhhsDcz4FESYHNId3CTNoMp4HE4nxuah4LcBuujnBkd
ZkvNMbBDKUZ7j855VYGyZ5E9VDo8RQjtpwnaS9COxh/U8k0Kl8oLzaJ8tS4C
ccvjKVI1fS+dPKpJQEqevENgv/Dx5jR7YmF+T6RaQKk73d3hnmCem3WHPlAe
v0bRhS0GLJrRskh2PWzU6hXksz4fNEfAtLAzbnAmzfx+NjkA8811u28IyTsF
yV2R3IRa3pTuP0z3pyN67Yqs3nCA3l7FkQ0aGdw3sKfn92ajYYhsO9MGSADp
SzTTRqfvQhzgHOPFoi5qvSdI56YgPszcZgZtcf2XgbR2nsyiniRdCfDD+Yiz
qG35T4jy+jT7rYUqFX9rTKHKDRcbnJcoQC0BauIDFR1ZoU6lY3e8Ag73R3cL
qFdQs6BiyRnfsGA0wQZav3oRmsOOGZFukUDsZYFuEX8v4sfRfBAzqKtFJn6n
IX45HC62IjaDhDoq0WtC9VerruocPZeLVRXItZcFukWuvcgVG3JnSczRwGjD
b7lyPQ8v4z2AUdOOfP7LRy94wadvMe6YDWF59rJIt8izF3my9RX/rypR0y9x
5XmBuSxk6jqqmK0yzeXZy5rdIs9e5GlK0ktN/1m6/2O6v1655iLoXztyrv/7
B/P2Q1ZeaJkgX5q9LOAt0gy64EulmXBpPkE5awX5StiJqdb/4RpQIEQw2bnq
dUz4JCzcXhb1Xs/CfftqCTc0GjOadfTmQsINDCE2uR72hap6WdL7xKW6ox+l
+v0VkSo6aKA99aP58qtnsmXbFl3KJrd3bjvn4PtuegxJsvt63iK+ZRAfetFD
o0X55pSJz9e4n+ocvY9tTrdZUXVf1FukuAxSNMk1CE75jirpvHRRrdrEpZUB
VJQtu1GkuMxSrN8nPf2AMmudguT0SizMIxqUZsjEdTosUZ4D0azLLc2ES/MR
yllW3Fe4pe2l711w+i9YKKw87coycr1gLmyR9jJKm+JnepG2o5iNtOvQ3JK0
aX3xnlaEttLN0kTCyyFhHHh0whCYATUdkjAoZbvIGyrrP/j0kQdf/JKXa7ex
uVekZK1UYZsQyS6bZNE0ngpINm9UfdtkDmlqpxmeiJHsGSLFZZMimsYPV3nT
GDSy+6krlKIzEMfaW3eB0cg1vkWKyybFBkjx8+n+wXQ/V2WfcGUOh0kVULjO
sNuIEaj1D8I2GiPQ00SgyyzQxBco++Cg7wAutJdAt8JKLyaoOlvYyHZko9i6
U4S70sJFYzjkAD6WE26oQa2ZY4szN0q4O0S4Ky1ctmZ8dzvYCLcOPRoSLjA2
W4YsMnRFBLpyAqWJ7yhMLcqRLuYvdF2tUyJKkNtFkCstSLSAfzU9/TdlBveK
+zE/jBHaNhHa6gitAUKDbsvblFl5kgxelB99hDmT3/dj5HeKyG915Jf48gt9
UJvZt3bTp9+NkeXWk5HlbSLLE5dliTmb76ssxshyi8hyjWRZYr3mZfkvMbLc
LLJcI1mi3xZkZhckL5TlP8XIcpPIco1kibbrgfT031W+V+nK8jtBWeo4lJMa
FxEJnrQEGyBB6HkcUbAAXM6QzccafcPKrnv0iYh1jcSa+GINRTeMFAXw/j0c
IkNSRMRVETH75Kcv4rw74e/iRVzj4hX5rpl8WUBDd/l+vQf5WtlmaSLf1Zdv
6OMlI0XRhZ0e5GtlC9uEyHeV5XsLyhelAbWErux/qjJ371di5HuGyHJNZdmA
Wh7CWsIkiwehbEeLaPulGLGeLmJdU7HWfbHC3/bzNYp5ogqb3y/EyPk0kXMF
5VzvRc6fi5HzTpFzBeXM5sd1l/Pfxsh5h8i5gnLG9SMmo+T86Rg5nypyrqCc
0bw+D29QLudPxsh5u8i5gnLGS27GGr5AOSZ3XtTtGFFvW25RD4uoT17UWMtR
lCfU8qCyi1HEtdwfjxH/KSL+aov/CMoUxE8rRUaJ/2Mx4t+6tuI/W8RfLP4a
iV+HR470IvuPxMh+i8i+srJPuOwPKrsWXJz4PxQj/s0i/v4R/4ZM/G/uKv6/
ihH/JhF//4gfS9qWnkJYCnyJ6N2qxPJ/fxABPOxI5N4/cm+S3L+DtYSNWoJi
EPyllXn3cCWBQ//AIfHhgMs/x9kGC3CIjHASVPQxKtiq0D4qIMhiykHFu+JR
UeOIEEj0EyRGiyGRD11+Zw+QsHDI0gQSfQEJnFIbGvM9loPEn/cACQsH2CYE
Ev0DCZNcg1p+It2/q5ZKJqvcHQOJM0T8/Sb+BtTyr9L9C+l+iTL2AhttyiPh
eAwSThck9BsSEh8JOKFiCnPzJiM/YfiOGFScJqjoe1Swqcd+jH4eFbfHoGKn
oKLvUVEyc8Muc2dRMR+Dih2Cir5HBc73cJagHS4KHP+zGFScKqjoe1Rgv+PV
ynxLlKMi78Z8awwqtgsqKogK85WFmjOgUQqJ+iWYBD+9VOEXlpiH213J7S0x
0Ngm0KggNJjCgC1KYSQcHecqGyTnrBI3XOTlfHMMWE4RsFQbLPMo097BUi8G
S97/+UcxYNkqYKksWGrcFKHP/UQiBcfTQrMp8s6wP4xBypY1QMqjBClRSHGM
1mnVq1rBkbbQsEreG/LGGLBsFrCsV7CUjMHZTo8FyxtiwLKpOmA5X8CyrGDB
hgwu/H+KYsOLesnHgmDhcYAFELmHQKTfIdKYxgKgoG0IDeg5M7S465sdseDo
HjAouFmvuEl83IQWUCvsTx+FQ2R4oWBoYDDEVmjzu9n5ztMt8RiqcfwIgPoY
QF4tfQDhQCKtnusDyG769OYeAGTBA9uEAGi9AqhkAl2+k/W6HgA0xq8eFwCt
VwChuKcwZ/nw5GtjAHS6gGW9ggWTD+JLuTvdv6acrpc7/+LGGLycJnhZ33hp
El5uxlrCRv2u4rD8V8eAZ6eAZ32DxyqbI1hLnBZY1Oeymz59VQyGdqwyhj4s
GFoDDP2AYQgHPUPdrnz85itjMHSqYGjAMBT6kFGh4fyKGAxtPykMvVUw1HcY
Yh++bwcw5NpDL/cxNAWH8Zl9+/ap2q6DBw9aIBnXdmP33r17W2n2YwcOHIAd
ziHfePnPZh3VxuRMuqVlz6XJ8+kO/0+nu8F9PXQ1dSYDIYmC6mqhGqNVOaKX
B9IIgSF8mP9SZSb+bwUhnYI/TVnCPb0ajjWNc9owGHKO50sC+XBNYADnYlk+
NCqn0rSOl6/NwYz5gBt0b1U3+YAQNh8GygTCLYUIJrkqRMDkcxGXy6reWS1b
WEuo7bPgXoXfIn0pHAKccLA+olFZdzCcbloJDxn0wjlgchr191AApmb8qjnL
igZdzi/D4mrTHMqGfk2gAdEKKjSLt5xl1y3wKpqGqUmPAtdCNYF2UL7Oi9dN
8evQ1goEpAqdTHIF6fRXCO2VppOuJTUIivXomoZii8q3xrXxnadYwvEMWDSD
KwkYRZQM0MZGYJ6hGHuUTgmtgqwmTfMT0qC9gcsMNxLAPXER6M2SF1kyFryA
ubU6GAuwZIuwJI4l3159ltSIJUAJCtteOYqQjaNiOqzX+xR5kLkhqPclRhE0
dKgFMc1SxgXKCpeZxiaZ9XCf5HMDwIfyhIJknNgArdQStVAYydNi1QrVAWgc
sss2C0UqS5GEU2RVGpJmxhK/S54PC2v5LLnQxTjBEe0XagbA/qHYIdLgLZZW
lg+Qj62dQ0ZAN4J+mt0dCIBtI3Vs+J0oTVtsIXJsEnIIOSw5ECGhGe75jsyL
fXI82JTMUdtG5BLtCI+6Y4MYpd7CfAC3oXy6DaLZkjwNGyDeJkxRSxPq5WCD
6bQ1IY6Ylls4YpIHnSM47SU0PpmPyHohHDhHHmJK5ub+IuI0ZNMAXhH+vD9h
oF6C6VlWNnGFcK7tpyYrgLwMmqih7jkW6hAwRBTzNoUoJnnQiYKeYsh2DH8r
nvLzAjhwojzUlAyY5N5i7d7CLgX8lu+AuNgv7ato5BfRZD7r9te5dwASppgj
yxmZQaY4XNVMGYU/m8IP4YfHj8YoPhRcBg9J/ffCFW5nLZ6QKheZmwDGc1QJ
eJ3gPIT/eimreKeDqEL9mDKq6Fr0RJXwrBufMMKXweRL4vMFvUPOWm2FfZbf
hANvZh5mbsi5s0h9lqE8Ibpwp0sz0407nR65MxvHnZo0NEKcPHFCk9sKh1Se
BwdOnIszxC8yKDO3bolp1jkxzswFOMOdx5DATbNQJ4bam8JODHLG8gU2nHUu
nBl0zqCjl8ZXOGfyfZrnwoFz5uH62ODQJrWu/bjF/XkHtbzzH4pycVjmUadt
qePdDSqgQjEEnpdMew9KeGM5A5uJRBPe9Blv3rbsvMGh69DYZD5q7NlwCETI
AERBpWt4Bpy9kO6NhcxavngWl+dn5mMmDtKxPOr9LGb5nD4V0BizLpbcWg/u
hMhzuhBlcIlCtTxgL9G9mW+obr2Z2QKiOGhlyr7Bmxbu5yphQ2h0xhnTDFh8
2VilW5Wae7lmg3fr6SKz7DRhiDDkgC2pth0L/57K3Mr5bsszwwzJjREGRtYz
lZ7wrj4ko//ZH55vuIWU5J6ygV8u5+oBgmC+kLvBv1OINzuFN8KbjDcN4g3c
BF4JLQzKRmZca+xan0IYKUbusg6Cj3maCdMLWSAjT1KBrNC8YDB/O5CVDwNB
VuTUjOfWxtx8BIglA+npfkCtQOgltHahMMsdwiJhUcaihFj0bWQR+7iQ37/J
m23XhBk1xuOQCeiA04VQsIBhwChvVTqYf35/NhsG0gD3hlujvM+yFMhOLYlp
YBoLLDvNEQMaop+gxSlSy1eoHbhDGysUYtmpwjJhWQnLyDWs8kM9+dCbp/ss
M7Gb2ilMfR/En+6zA9a1N66R5aPWgvLZPLCNRObzOlLGoZ3dlwZ7gvcdcuun
nXTjAeZsF+YIc0qYg1gNjfXkF1Q96DNHx+IM6a659g1rGGYU0NYZ/Aq/AXw3
hJPHWDFThGZWDE0Tc4sJfgBFgF4VoONEYw7yNUM52hTUpSn3Mu/3UV7yCRWB
W1XgxvQqbGulV6n3jCoK7P5vqm52/94YxG0VxFUWcV9Aka4l4tD9CVX4EL6h
4qjap8UgbosgroqIq/E1qmn26BrBrXEuvi14aw9HiJV6Da+KQd5mQV4Vkees
jn6fLHmNwJf44GPONn8KZ77RvTIGiJsEiALE3oEY8kcVRlDuiQHipABRgNg7
ENG901Jh947bNF8eA8SNAkQBYu9ALInzyzfNTwkCsbFkx2AFfgK/nuCH7hhw
Z/+D6tYgP8mirfvXMjgIBYX9hUKq5aqhEPvvj8TX+1Xlumjc1vjX4cCVoG7L
N5vJm3aEBLb9xfC00MzSBJ4CzzJ4Nh6Brxde8zkIS+bSyTfXTw4iNQvt0sDc
uGRHCWOAew2/y4QAV4DbFbiJD1x0B0Gj370X/qQCELcxRMlM8FikGKfmYhyc
zxDoCnR7gy7UsmQKbt5SuMyHrhm4sXMDdTTedQFwni7gFHD2Dk4Mxya7oLwv
P+2D04xj25lvOhru2gA4T1sH4DxHwLma4DxHWUdTqNGHv91G/1cLwDnNNWcI
nDsFnALO3jUndm5CzXo+Du3xBeCkuS1zReDcIeAUcPYOTvROXZae/ku6f11l
3qmW8pv1xxaAk2xOvfxECJynCjgFnHHg/EIOnI3LUBggFBAONfNsOfspxZXo
L/s4xaA2mttH06BCUN0uUBWonihUkyd4UEVvVKjth17TpAPbX/Rhq71Rw1qr
1mdx9hy5pXQXKtS/3yYArhaAcU4EB2+foBcXIJjCxy+fYfcLQfR6AwKjS3a+
j736mgCIT+lXEF+2TkHMtDBs/aWF0XcViszLO1YfU4BjmnutFyIYhmNo3nMI
zFsFzJUF83dQ9v0DZvR1zamwSWE3ffpoH8xej63Q17VFMFtFzNYIs1AQxQdX
HLD4iQwnQL9wRPbnCgBLH5rUMTDs+612Xn1oHHbz4IBYN3EXL6Vb05XwD5cf
hEUrqlYch8ggeOU/Ua41u6B8K2C3j0PTrdIfQZ1GxclXYtGLcx0IYHDT4GBw
xGKwIRgsw2D96fhSbkJBwjgAuV1nld+IX+pjET/TBlgkvQhYNMsBG6NU45G2
fQFcTg4OLkctLuuCyzJcJlczXI7o6mjgQNMd6ji5XtdH+TA1S9M0aKHe2f3Z
klGgNs2X1HV0VRt/opV44P+QMt04OKAds6BNBLSloOXKFESBXqsin6vd9Okj
fNBi96q1P1ukDHVq0sH1mWi1Gm816MwE4JNWBgGr4xarNcFqT1hl35+1UVWF
faOHWmw5WB3la4kBRufRPqXV0ZfQPvAWYS40WTFggaN2XcJ2wsJ2SGDbE2xD
X4YtDGnR34YJqFiCrV7yjnXpCa6qR7xarGZp6wuvuuwHAF5VstRut5fm5+eX
FhYWlhYXFxs6Wb8xH8UC4yIYo2eKNC+Hcb4XdtEqwfiJ/M4T6xXGqjaDL1Y/
7cSSeR+AZtzUBn2sAboJ5Wkf2aTB31NTU3iVOU5PT+u8JodmiSj0SCagTED2
4Oj+L5X5xvIdvYeeJBMolrGQCWecKOq/VV3Uo/fxKepTGerHEbmAZEL9hFHk
GsmtVmtp165dOj+gf1j/1tDon5yc1OnwO3y+IEX/EBYHPxERhgwdpD2IZ0G9
hpj4KWLkWSrzzuV7kA/ugQ1kjWtPHfVTu7ULp69bNtRpzE0jGF5oygREeaIh
TChPmTDBVP/s7Cz8pAjxu3fvtgRqMAJhE0FNA7IhWep0OpZY6a1Na1GzBIFt
g5CkjCTDPkmG8MVRsNBwUS/2wh74Evh4t/u5oRBfTlu3fHHGqMH6J/wDngn/
dcQ4dA7gnQOF0t9HPWsKmMYbDGhr0j4FWlju5ek1CSbDpShJKBWbF8sa2CaE
OS5zblalzYuuJQIeqAKUKe9RTxVQyInqQLcx/2hD4KMoNBsvRKSd65ZIw36w
h6YOtQhzc3NNZAs0HMo0ILbvwSwzpwFKL9ONzFjg2gamsVuYxkhsse5kOYy1
fBHVEr2moX57Pi71AWGybCBbzH5DRZnPnnJ7jH6fw3aJRf3NcaaEgk92rFv2
jPjs0e8aNrDLlGk0EPKuGZc2KqE+DPwPDErbnw0eUY4dO2bJQ0YiEEqTR2y0
ePLYloY+VKJigmHv75PHjOmOtPe7Qw7+B4Z0Z6aehSLYpYtC7cyp65YpuaBC
M9CgTTRNDJWZUtZwg3ZEZZbXMFp1ZJAhA/QlG/XgBbZBkIGMwAQpQ4Q01l66
iXF2AsYZfmMnNKKcnyR53zBl9OpdRBv8ks+I82WgdJtl4RHwm576c3WAMtsH
hzLaYB3ymgVQJ3VMg5ZDGR+BtdGgQ4TYtzYakCZtTnSOMeYIIFKlrQ+1NGDe
IQXNrceFNr3TBp3KcK/u0UMX+LTBq2kQW5tozwlQYdvgUCHhVAAoE0apdw6D
ggzO45gVWhRkjmUDsAPdBtbj5l3eYJc7bBhbQTbgbDnOhP6jQs7owlqOIbag
ln+sSlbXO89nQ8nniAYB+fUM+YljOKUsqHlKG2ydjZgGNhF2G4LtQKNH5I+u
IPIxmXxpfdsOFIC/SeAHmO3Hh4QJ0Dr4mQ020hxD89+5MUzYOjhMaJinz/eI
KY1MJDCHNjFzCLDMx0xwhJB1FwrNIaKB8Xil28jq0OCHiIS+o8FQMQ0STgPA
Gnp+4TX4VlK+XTgnhg1bBocNzYwNI44SpxERbxhDbWWQhtFBSOOeKrp+YWHB
R7/tQw+vOPprhH7AFaatQ+ijH9eZytooGjc8Owb6mwcH+hqFRnE3+biChj0f
ezgTcUzeVhh78F2qaR/aYLu54thOOLbXtWbvydN67xh4bxoceI9weDMDxB9P
sPCmWA+wewjeRIO0s2vg3RB4nzS8oZZgv5d4RfPRs7ti4D05OPAezeDdcAwP
BvVdnhMfrHcaJOCWemqraHDXBdwnDW7S3eR9TE8/o7rp7jNjwL1xcMCt/YN1
HLciE4N20M+7AhZ3qssTzyoBi1sb94kge9mQjT0MqOXt6f49yFq44ucZMcg+
4bk2/YfscY5s8sDTDiOy99K/jVqdrYz1ocMdoC9KFglYMGmaRndN0H3S6P6B
g+7GqYhukB0gjfyMhXMaTg8CnU3krXFor0tsT5gnXoKIAlDSNfKSa0jfyzNG
9DvBI4CZPOoa0UOC6GVB9P6spFMRT4RoXFk0FDCadxueYsHc/eN2FuNZ2vrC
ub7l/dH0Bp8hDByBXoYdzlM9jioecvogFhQvI4oxpp/Uc3mIgI6ojDNGahbB
sE2sQxTr5IuNHS16dvkR+i1EKK4dulvFDM9sj0HoGesVjaoG0rYWw0XGHhDd
uUzIpB4b6U60S50o+EamO3crrju3xSDz9PWNzB8gOtXDDDItKmHbIMg8YWT6
vS224md3nbk1BpmnrVtknswCs6u4rEGFIc1quXKGKqqR81T4W+JuzNKWGEjv
FEgLpNdSS5vkOkD6QwjCK5TR2MVfdtwUA+0d/Qrt8wTafamtfdMYkzm0L1Z2
OVN4BaF4I1eJT8Yg/VRBuiC9gkin1ZdUfs39vE7fEIP07YL0aiEdk32Ur2OQ
n++BHMNHnQCkQnU+EQPybQLyaoGc1RK2QVLnH2ZIZ5Gk3dX5WAzSTxGkVxbp
FIYzKEjnOj0UVFqo00djkL5VkF5ppP8URTpoSGcRpl9U3XT6cAzStwjSq4j0
xO+MbhwckJvk2iOViZ37isp8i3l13owB+WYBeRVBPvAeF5PcIKRDtCiAgkz2
Qod6PQb0mwT0AvrKgj55JIKAQB/66n2hEZ/EEGBSCOBB62YlBKgUAbjWx7DW
OH/NUAwBNi4zAV4kBBACLB8BHuURAKNm41qAe8QQYEMpAR6vhABCgIq0AGcr
+4W0ri3AfwWxz+edcbQL3GPgfh+B+2rDHSN+i/S9jUX/sUV39yk8FvRZmgBf
gF8d4J9jk2vPwXsW6vmfwiFy7tr5/MIJAb4Av7LAT+BrlfDh1T9N9xeo8AT7
n8Rg/wzBueC8sjhvXsZwvhWBTcZ90Ln/4xjQny6gF9BXBPTcgY/JHPQAIfoq
nwrPOLUK/0cx2D9NsC/Yry72uWEDEDIrRwYdOs6yWT+Iwf5Owb5gv3+wj+HH
oXlTwAW7GOL3Y7C/Q7Av2O8P7G9VdpWN0FoGs4rp/e/FYP9Uwb5gv7rY9zu5
6I+cU130/ndjsL9dsF9B7JtLahz3Awh83+DBt3J1evpjhWvkDgeU/mIM8LcJ
8CsIfFZL2AZX6YexXwfs/yjdX4e1nGMcWFBmRV29/b8YDpwiHKg2B25BcQ4m
B3xHJyb7HMD1Q5y+QOh7Rf/iU+LB+tiE75jS530X8WvZ8B15/QlgnM0Onwlu
4WeA1dCi/oL2fHqcwU/UU2QRfaq+MF8zu+cc+0p34J5Nfk/KY8vC0I7QnEqh
s06uFp1rRGd4OAqcFy5fjbUkLmOI9jGV79s443j/BAfO5QeZxwPOzOPnvJeQ
NyoxX7xvca7UsvzwSW8nv2FVbYE4C1uzpPxQfhqUwTxLrB7w9xTlNfnqwPtO
QblOvVHPhGaYCu91crV4n3DeD24zDrXs0oxjS+ssnR8KVvxHOOSpPzzHqAO0
A6rCD0CtYwcOHBgybJrhLDWmQxN+pkun2aWzuhU3181yxplhpya/ZdR15n6j
0PqTVoB703WgFdqsTKMNm6SgOt5tWuw20/w2ODIQmqErSkIni5LoDyVxjXKV
BCJ7Et96YWDnt+HAlcSUKW+KtfUty7CEN+mgL4byuYFgrFG3jXSzLGsyg8mL
SFucg0n3m9dmgckKP5MJAHfA7w9Ns5vBTbAOXPXQaEhocrLwXScL3/uD775R
ULLwkBPb9C04BPjOqQoEq2dcW2JcoyVIMUlb8iwrtdXA5oabVXf0MY2zF5t6
507TVuG49A0phUBFwWoImf/YmRSm62Rhev8wnff80U1yId6ucET/7+GQZ3oN
2sYZ3KkvQbydywhZI2N6jhGX0sAWp7R5fi2mUT9hnpVH7fNSli8BplIaMBiz
kn7QVcQiydzXtnyI3fi6hN06WdjdP+zm7TjWBHB4A9byuHLmpdiwhW/CgRP8
Epc9nMyUNs1ISk3rAmNZiHnUgndYeWQusFY91wTrrKFet2eZzxcxGt+FMFon
C6P7mdFNzugXYS1pJI7obUfgYPsGHDi9H66PDd5mEq10V7yYacTgRcvWksy8
J050p/Z8IbMZ6tzWhwTtqcdy9eicV+4cVxnFdK9xqgvXhetV53reNq9zrr+Q
aomd11A0ohOQ8nU4cN5frI9N4Bc1z539rtueeDcVGFlz+FzQW264WZcC1Net
tEd9ctl3o75jQWjqj8Kf2PmwZIcNZSmE18lC+P4jPDXufBW1ULiNXUTqc5YQ
SPiH6OMwDaHPYcO7yBrQAt/7VOZ3C9EergrQ3umZI+0dH1sB7aGIMtrP5mgf
bvEt+WHDBSNEAehkUQB9rABwFbmuMTpfhQNv8R+qj41FxkuyvrOxMYfNXYi/
5u19eLUMIblOFpL3H8mtWY/wDkXjOANvX4FDnuSaP9AAa5e64VTdCWRLN23q
I990o0tbqKGNozzv3TuOuILefbdehjPMF6I8rhUilNfJQvk+pjyOtYdia5y1
FL4Eh3xPPvE9eLo9D0XdhbiFPHaaZExznPLeSH0ny9fwh9ohUY++FWsYxwEY
ojcuhyL01slC7/6j94vcWtbG8L6c3s742xfhwOl9obmQHHOcP87AOXoCyZnX
YhSmbjcfYG+X5AsNsGdeftc5kPkMgtrDGccPURxXfRGK62SheN9TvA61PIpw
hifhq+E5Y3Gfh0Mgao7Hp2dRcy6Lye/PGeuNtodG5TuBfK2M7Y59D8zGWzs2
AN7a6dIHovXg9iHC41I3QnidLITve8InnPB7lZ0RG1oZCrx2dtMu+gD/OQln
bMy5E6He2m8j1P3GGHP7obfYdPvuvUCgPGRBjpOR4AfKt/PVmAlXo+VVI6QR
cAEg0Qg6WTTC+tMIaK8XDdrZyXWfhUN+cl1CzTdpBKNh9HRYPnlOu9PMvUb5
rDXypkP+6f3ZlFggpxlOsFNwOqgX0B7gpghUIsmSqT5ZAL8zPZcIT/UhldH2
6sOn6MJ5aDINrpLUHwpivxoQBWEmPtS4chDtcCLaASNWuo7ofQYOedfAiD+D
vs0oRXNj0UJv8Nab+A550Es3vz8LAaK5df4lQ50sPw0empymOrMsL79FqDqg
CRaLqzPHtUDIdMBlpEQz6OSqaAZGO9jEdDgJ5YBTbsFxULrc4KfhEFheh5bD
4QpiHht5jCXQE+k5C9v72Rz+saycwjy4ZA6U6Ssj+HuKTQoim8UMFWZaxE7U
x3EQh+a4UpbQXCdXkOZvQxgKzU+Q5mj2wugfxO0Wzr/7JBw4zS/CC/nwwHgg
bWMgbSyQFrq2ZLUroaROrhYla0RJeBU0QVn42AsfcbguNPPdiav/BBy6LfS4
RbhSWa4knCvSfJ0gXVDv7EhP35vu/6Gy5suJSm/H0GWz0KU3upyrhC6q/+hS
hykKdygzD/lxyl1O2PH8fDyGNpsqTRuQhtBGaHPytEk4bR6v7HgrjKKEgqWt
i+SvY1g0KSwSFg0ii3CMMhR/7HggPhrDoo3CImHRoLAIppoTi9DLHfIbOLE/
H4lh0QZh0Uqx6Ei+lsKiyrRFOOgF8TJgwRXGy3w4nkU1ziChkFBonVMIx3FC
C8M408k+GKRQYykLxbKkgW1CiCPEWdfEweYC2hj4xF2hN+E9lifd2x5LH9jG
hUJCoXVNIZNcuyA9/Wt8puAEqPfDoZv5drrQRegyAHSpn5+efiTdP5vuD0t3
7XULjQa9L4Y2pwlthDbrjjbc1YbJQJsPq4w2Jd+jdJbOeW8Mi3YKi4RFg8ii
ki9BOqNBCzEs2iEsEhYNIovYRxVLo0jfHcOiU4VFwqJBZBGOBoHnrXQ06F0x
LNouLBIWDQqLuDsBB4RCq5I4A0LvjGHRNmFRBVmEM/I5g4RCy9gQ4WjOFOYs
HBr6ixgKnSIUqiCFWEMEmzREy88ik1y7ND39arr/s1oKzxX68xgWbRUWVZtF
H0RxCotWgkX1R6WnX07396X72apk0OjuGDZtETZVlk013jmiaSpCpWWjUgJU
+pIyVDpLxQ8k3RXDrM3CrMoyS9wOq0Mu3k7Fji/dGUOuTb2R62ol5BJyqfVF
Lmq5gFwlw07OJKQ7Ysg1KeQScg04uXjLVTI3yTEL3x5Dro1CLiGXkMuSq2TW
kmMWvi2GXOxVC7mEXANJLm4W4vDVbiy3MBppPp5ciU8s4ZXwahB4xRstk1x7
kjKDWVBTPqBl45P+LJ5XteVtrB6pcqSCty+kElJViVS8scKeEZHqT9J9K8qT
xrecsKW3BsnF57FbOsE2IZQSSg0kpRKg1D+pjFJdxrmsWfhHllDdmy/LM9hM
p064JlzLajlgXHurMlwLLbIXCmV/CxziZsYLr4RXA8+rkmX3HCvxzTG8Ok14
JbwSXm1VzmBXqW34f2N4tbPKvDocQKzwSni1MrzCcS6yATWj6gE78I9ieLVD
eCW8El5ttdXpbgf+YQyvThVeCa+EV1ttcu0Z6emPlVkYk4a4HDvwTTG82i68
El4JrzJe1YFXP0r316b7MAIiOIT8xhh+bRN+VYtfOC+fc0vItfzkeqIKkSu5
RrnkwvGurjbiG+AQN4tfuFYZrrG2DDZpy1abbn5bhkNeXV2Ix2LotlXoVlm6
fRElKXRby9YNR8KciZUhz+Lvx9Bti9CtinSrEd3gNdNSAOuVa9erynDNb9pw
dKyrJXkbHCK/ei1cqxbXEs61AWjaKkw3jOMNWZLO/JWjMXTbJHQTugndSuiG
Y2lvUGFL0k50vjWGbpNCN6Gb0K073aCWL0n3/1TZRBdn6vMROER+f1voJnSz
tRxsuvl+ElOTBtENavnCdH+QMsZlM7Mr7XYzHCLnRQvzhHm2lsK8PPOGOfNe
kO73UIZqNDeGhZdYU/OmeAbWOPuEfkI/oR+nX91v+DT9cKwu5NB0bNDXwiGS
h5aDWZrwUHhokoWHwWawYagT8nTCwJ7dXgOHSB5ezS/E5Q+Eh8JDnSw8DPJw
2FAHTFLoCfqxK9YuvREO4cVHdgrTMqZBLYVpwrQ803BsL/R1MljG2G6vsMTq
vjCCcG7dcg5q2V+c26cqxzljBOr1IP9VuZyDBVjtNgeHyEUThHPCOZ0snAty
Djtj4+n5GxWO8jFPp/2E4KtiOCe2pXCuapyroG2JvwHnXp/u/5buT0t33caF
Pjz4uzHc2yHcE+4J97qNKGAtgXu3qYx7OAcPTM/SyGnd3Ytcp0GoKFTUyVWg
YnVMz25UxDE/sDzBAi2Mqv6dGCpuFyoKFYWKJ0hFnLsHhmlpxPXLY6i4TahY
LSriKhCchsLDSvIQ5/WFvp/ohMH8FhwiV4gQHlaFh6xJhE2axCpTsWTOnxMJ
8zI4RK4eIVSsIBX/EaUpVKwqFXHoIrRmrTN08VI4RK4sIVSsFhVrvKNIkzaF
h5XiIUpqB8JMMxCHMewQBmw3wCFy1QnhYbV46DhsGMiFijq5WlSsAxXvTPd/
SPdr0x2cNURJZzjjejhErkwhlBRK6mShZAwloZYZJZucko9ThoIwlAGWanDl
6sNwiFzFQqgp1NTJQs3eqZlwaj5W2QHIrqMeLThELnwhDBWG6mRh6EkyFBpP
nI4ISCsdD3kxHCIXyBCGCkN1sjB0GRiKExWhrfSDeAB1dnsRHCInDHN2Cj2F
nkLPE6YnjmJ2HTp5IRwi6WmpmaUJPYWeJlnoqS+JpCdOhHSWvWE9UDuq8gI4
RNLTUhM2XG5D6Cn01MlCT31JJD03Zoz6D1UyWeT5cChdhUMIeBIEhJsIAQeX
gMkF6elHUOIfV+E1Up9jKdd9fQ5ho7BRJwsb9SU9sbEBbPxouv9tul+kDAVh
DCW0bupvwiFyBQ9hpbBSJwsr9SUn1kYSK2uGaKGhEydY73/CIXK9D2GoMFQn
C0P1JSfH0LohWmiGibMK1nPhELkqiDBUGKqThaH6kpNjKE6Lpg8DcIY6IXy6
7xm5WIgwVBiqk4Wh+pKTY+ioIZqzemsohO/ZcIhcQ0QYKgzVycJQfcnJMXTc
EC204JYTwjcLh8ilRYShVWEoLi3C2Sn07Cd6YtDAFNaysBP6TDhErjgi9KwK
PVkDCps0oH3IUJNcuzQ9/XK6/7NaCi/cfB0cIhciEYZWkKE/REkKQ/uSofWf
UYah7033s9Jdm7dsmefdKF91LRwi1ykRplaLqTVi6k3KTk4QmprkvqBpQg0p
0RRXhAYLGFha2EG9Bg6ctY82F07OzMxM7du3D3YCiZOGPeBdBw8ehL/hf4rL
D10bWiVlrbQAoEe0QEl7DVpA2uv1oQhwOjgt1lDYFb4aDlwRPMxcOJ2mdHCn
oSMg9kK6L0KaoXZtjhN8JMt37MCBA34+UBDmdWDl0r9bdA/M106P01RmIysP
0gvviwootP6LKBtRNjpZlI2+ZEWUTcmK206v/ulwKFA2S7gj6RtTqGiWkPjz
6Q7KZyjTE4o2c//Ev2SI5e9w/WOUYwN0FN22jbeAfHjJDNgxtNV6rxUO54WW
vhGtJFpJJ4tW0pesiFZCa6RoPqL1YByEQ5xWSoDrpC5AnZj+lqN5QKsM53ND
TymQGxRIggRiegV0j1E5CddSUIhJrsPd25gM99HKjd2ALgFDKWQf4UsTTSSa
SCeLJtKXrIgmYsuvl3plNDu7aaI6gpxpC1ALnhIhbdHI5wbtgLl37927N69b
aqS3Wtn9aqRrQB2hNeSUCvoHS53Byyk5ZAjh6xb1I+pHJ4v60ZesiPrBhRm6
+oJ0b4ernweaC0FhzKaps1od6GONWyVqSKfpzhGVRb+DfYNunA5mn83sqRrP
pkL5AhYNKCpUSlzT0CSheWb4kLIELUQWF1xTrJFqXBuJOhJ1JOpILbM6Msm1
J2N1Cici7IVDQB3NMF2gRk3vrMWYzPUHqpQ51tvy1cwcS3PyDbm3W2TdQNAn
XB0NuUVqzxEWSbaUvk2J3rE6J0sTvWMuEb0jekcnL4feSUDvQNzZn6T7/1ZL
PKjFzrB4GhwCqsftiM1bn29mCc3nXcfoG57mpMfhuRbzPvt6iSsRyrfI9NJs
/toG10vQt4NErZ9MFSiJV8FReSX6yeom2HAlLtFP+hLRT6KfdPJy6Kcm6ae3
pPsWZUhHniNSVo7X6Co4cGU1pY/W8tD9KGS7o8DQXQMKgisN1DmzXOewfhRl
nc7MK8dEQvVEPTuoBQ7Q1akLNov6RXcYUTfpSCLaQupR6yZt7uHEGdE++hLR
PqJ9dPKyWkekfdCp0tV39OuWnY4ScjTGlB3U6qqHIGtIudTzWZnKckr19JC2
b05SD3WKbCRcik00kr5ENJJoJJ287P010EjkqlHhYCPrProSDtwsepC5cJqT
eUXVkeOoQnVE3mmujjqeOtLdtBJ1NNtNHeEadKKO9CWijkQd6eQVMZDwmyFF
UUbWpbQHDlwdXWgudIarUEn0oI669dK6qKMy64icWCdtHeGCe6KO9CWijkQd
6eQVsY6Qf11DjS6HQ14daQ9yh+kOSAR1pPmPqqhAvzhmSbnDyMmKqogc0ZnD
yIvD1roH03ioQbG3KLysoOghfYnoIdFDOnlF9BDOE+3qN3oqHLgeerB5DopM
XEQC69EzTX4M/XF8OF400QIbOgvlczTFkJvGhvkb3Oai4Tsd9V08nOb070JK
CFdOFCWkLxElJEpIJ6+IEjLJ+tMaft8M0uz2FDhwJfQQUx4fG7dGkBcP3WJ6
xenLefE/Om7ay6fTMMKR9/lAx6AB5Udoe5FGXKt1eI1CqgeXhBTVoy+pgOrB
ZF/tiNZZD1rnWqwlPBON28PS6NYj9D/gwLXOQ82FzkwLrnJIHfm+HjJxAh2s
sqxDWTJpGOhq4c0cG6nmVkDbVwW+75DikQH7iikexhjYxOZZb9qnAdrnx+n+
GqwlOYSaga+m6LH7gCLi1OaKKOfVQb8QqYcOmjCBYOmZbO4Z73BBFtQx1IfT
egez8gmzbGas7xJPAiWEpr7iyp6ijvQl1VJH1yMwRR2tJ3WUkDFE6gi7MbAy
iO8ecj5G+mtw4KrpIlMe2Te0G1XTnGNJs9hjAqNkzmowLw47cN0cXgcahV83
y68z9R/jqq2NBhBcS6snUbqenG/UU3Oe3WsGl1CD6zJzz/Ms4ToGjgrDpU9F
helLqqfCfoogFhW2blUY9pPoWzqFzqUnwyEwqX+BD8fjCkrOrFpc6WxxfxYZ
RLqA6yuVmHzOimhoCnHvEeWjxUjMS8aH4OWx+9p5LCEzChd1FR2kL6mMDko4
u1+c5Rb1s67UD2qM0MeCnDXXngSHgPoBk2QBF3TEIKbGNJo/kDaP52AGjed/
XkDrCH42VzehxFn28zwqLm38dLkDLlHg6BdcLlb0i76kMvql7usXsXHWrZJB
c8P53lFoCbUnwqHbIvC4Iqvw2TJF+Cx8XlU+s4XIYCiqMDrwCXDoxmdcy1T4
bJkifBY+ryqf2cpe71ElUXbTcOjGZ7xHFfj8BCV8Fj6rgeOzqUkNavnSdP9P
teR8Hs3ObfxVOHTjMz5WFfgs7bPweXD5XCc+Qy1hySn/Y2o2JOxX4BDH6xrn
tDTSQmohtVpNUg/7pNa1VKo00upxcIjkt+V2lib8zpizBvyW6SEDxO9co61r
WbIckhO39Fg4RBL9PH4hrqwoRNfJQnQhuk5edaLTTC3VJbrnl+HQjehnmPsL
qS1dhNRC6tUnNa7VUxQzY91rvwSHHKkbkIBrSAiVLUmEykLl1acyTjMsikyx
HrVHW+aWtM+4Xp6Q2tJFSC2kXn1S46IxofAUx432C3DoZnTjqnNCaksXIbWQ
evVJjV6u0/CFFbrMHgOHbqQW81tILaSuCql1LX8/3f8t3f9C2TEvx0P283Do
xmtcFU14bRkjvBZerxWvG1DL1yvD699QhsyAYRaLZieY6R52N37j0mPCb8uc
KvDbXFLj3BZyr3dyO402kBvHtLu60n4ODt2Ijkt9CdEti6pAdMYi2KQhHySu
84Yc13voOgFsNxy6cR3X0RKuWxZVjOu3okiF64PIdVwhAka1aQXkoOPtZ+DQ
jeu44JRw3bKoOlyvEdehljQtV4g+METHsXCY8Vkaq3YpHLoRHVd1EqJbFlWH
6Akn+j63lsL1geA6DpGHPjfneOUeBYduXMcVloTrlkXCdeF6ZbiO1l1Xx9wj
4RC5+pJw3bJIuC5crwzXTUm1nSi/n0DW0AzSS+AQuTKTcN2ySLguXK8Y1+vA
9eNYS7iZ7qs3Aw66h8MhcvUm4bxlk3BeOF8xzifE+b9P98cq+x2Mrq67i+EQ
ueCTqABLLlEBogKqrgLwUw1FHj07KVWv2x65pASnv/Bf+C/8V5XlP6400dXL
p798Fcl/y/0sTfhvkoX/wn+dXBX+46IUXSe96m+SR/J/O78Ql5QS/uvkKvBf
4vGE/7qWwH+M3gmF6TkhuQ+GQ+RKU8J1nSxcF67r5KpwHb/XEHL3Od9ruBAO
pQtQrWuGH1HCcGG46keGm+QaCKnUm3c/S+ju61IJ13WycF24rpMrxvX7pqcf
Vab3zmfIW8/dFBwil6sSrutk4bpwXSdXi+sN4vpn0v2hasl+7KGROeztR1Ef
CIfIBa2E9jpZaC+018nVon3i0x7DdkKfgXB8dveHQ+TaV6ICdLKoAFEBOrni
KgBX0gh9IMIJ3tUd/cjlsUQF6OSqqAAzjaLG6S/8F/4b/uPqGl0jd+8Lh8hV
s4T/Orkq/Ge1hE1MAFEBjgoY0ck6SqfU138BHCIX0xIVoJMrqAJuR3GKChAV
YFXAmE6ukRuwMHj3fDhErrElKkAnV0sF1LgjgCZYC/8Hnf8Y0APL7viOQDsO
ANu5cIhcekv4r5OrxX9xBIoKMMm+CsD24bEow8KxgPvAIXJFLlEBOllUgKgA
ndwXKiD5mfT0K+n+HmUW2A+t5XEOHCLX6hItoJNFC4gW0Ml9oQUaXAvcWxnq
s2/nOIMDZ8MhcjUv0QY6WbSBaAOd3BfaIPG1QcnHdpwxg7PgELnml2gGnSya
QTSDTu5PzcA+zVM6lHBvOEQuBbbWmgHoKJpBNINohpPRDBhq1HWQYRccIlcI
4VpBDAZRC6IWVL+pBQw/6rpwyJlwiFQLViXAZgY3xVowyaIWbC1FLVRYLeAX
gkKByc5IxD3hEKkWRvmF5gaiFkyyqAVbS1ELFVYLyGTgQul8Bb2CWDe1cHpG
LlEBogKyWooKqLAKMMm1X0tPv6vcDoMz9qDZHV597NSMUkJ8IX5WSyF+5Ylf
B+L/S7r/cbpDFhhW4CuX2CEGPR2x2+JkOzOSiSoQVZDVUlRB5VVBk6sCqCVs
tJpJcDEjzfa4xYxEJZhkUQm2lqISKq8SEl8lYKRS1+EF3SWIW+NININJFs1g
aymaof80A36xqOsIg17VKG7pI9EMJlk0g62laIb+0wz4LaOugwzawRC3KJJo
BpNcFc2Ai6JxrSBqQdRCqVrATxwVTXqwm14DKW6hJFELJrkqaoEZDLCJwdCj
ZrhDDaRmwGCl0KQH0Ay7EE5maaS49ZNWSDM8QolmWI6uBGyiGcRm6KYZMF4J
NMM3FWqGIaMfSFPAPztuGaUhtmTcE9uhYhqixp0NNOld1IMlnhgOXD0gZq5L
T3+Mr5lWWHC+mqyXUolbdWnNDQdgrqgF8UGK4XDymqFOmuFGBRMoDUtJQzjj
l7qliVuRSTSESRYNYWvZ1xpioG2HxNcQ+FGnrsOa+vK4RZtEYZhkURi2ln2t
MAbapMgpjEQna2uidLRT1zhuLSdRGCZZFIatpSiMdaMwMHCq6+JveuGFuKnZ
ojBMsigMW8u+VhjSJeEKA+Opug6P6mHUyDXhfGUhukJ0RX/qCjEuuK7AICtn
lbjQ+pH6k1XddMWSezjHZHHmgmDZxxTr6YyeQNnnmizOh3SHAkbRidT7PCM5
7tKxZUYZWV5555ss0OODd7rLIqDHci4JXqNn3Ho5L7Q/nGzpcs26uubB+tiY
nJmZ2b13797Z9BfYZ/bt27fr4MGDZnG4Ovw8jT+10h2y0rpu/FL7m9Ei9am0
GL9IFShzlq7bEHiEiUDaKyPTfvckrn2q/64uNJmgom2gGGRO9LE2nx7hgcyj
mXzwwIuUzxRdg+vgpegc9OHPNM3P16EXwsqD8ue9+87xCmO+2UB5zn3HqvyS
H6SPTf7yOogsSIP/U72uH2qRv3QzzzCZxWtgX0jzD+kLkg4mLeJ7MBZxwl99
IPcS5jYeuibcq80KaiFyjx04cIDqNM8fztRp1K8TMYVXCphRablM6aNmLb2x
Nr1/fPfwDB32nJjMLwG8or+zzUrBtWl16R2WlZVegxIJDegzTVqeWPGOwBwu
P1Y/XhFWP6oMiK8PxKCBS08IT1vPPzg8rRmLsqTo4CtNsvfBczfcshfd3HDK
c6NYSFxwD9JA8+xtEjha4TpMoVSp1NHIl3+vk0jbVfHy+rHOseXl4isNoHWj
BQyHnVaqJmgZnW/SCFq64Wu4+WZZmgNBTGvny8vhDxHMOUAKqOutBbv9WefY
8nLYvcRkopZpnuGUgAE2i53pHMBkCLtOPiyPq3DM52hkwDFmpSZumhXpVFFw
2p91ji2vCKeOTtRgQaN1ml+N5hlvrw2KIjIvMsRSWmbfYQEz2A/RnUFMs30d
VijRQDcJgtn+rHNseQWYrZN+pI5uN9CQntRIRKuY60lAL+rEGdSJHLTQlbMU
wU4J6dNZrILuR2MVdHW8KjjM0bgdXcru2veSqtI91qo83UUcZWjFbhnAYRbR
mlmTDe4AIPWpu2cGRNYxo8swt3PAWc9Kp2IA+4go3hf0zeTlxfGSvo09XJp7
AXVONbhO6/qh7LfWftfhQmY4fzSoV4iiATaztzDDDPmyt9Dx3oJWIiVvwTG8
PG/qL5mcxmVlTTlTA31sdNjzUmPIOuYFz+Lcs/fHLlNi1Phy4Yfw57TeZY+d
0N0A83BumKKtUM+F0+1x9b24qTETqJjzbijWlhfATQ0im65EydPSM2hIlgqZ
3guzoTRqatYRyYp1GNcI3CqiE8BY4ppZ2AngHVh4p9yuI4zzOhEntNOy9FGd
PjA6xagfoa8Odau9p+RdHaf/jATguitTmDkX1FDxnTo8rRSovgMLTcqQjvFf
aok68pVyb24xK2ZepO/FCz/VhS7GZjIr2XlSz9FJdQBBNrNkqq4mcDh3wOUK
WTD3jPfGAoxvuTXhXVLvCX/ZecIFruIaBtltjuwAlqBQdOZzjz3UzLj+R/lL
bu/PnPl+dvPYo0W+/7n9mYKHcyPCUf465vdnA2cdVoQGWdmDEzYKH7zmwtLk
MEe4ke2p4UATf2TF1LTNxwaa2oF8Vp17epvna+9nA1fhp9NDjiNTFoB1Gteh
UUB9j4mS33AEcRpfKv0+lVEgfJ1Xn8epUC3f33uqusf/Bz/dLQI=\
\>", "ImageResolution" -> \
192.],ExpressionUUID->"1eb09370-7d57-465f-b8ae-30716211aed9"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["The numerical Pearcey integral", "Section",
 CellChangeTimes->{{3.900205429756505*^9, 3.90020543577975*^9}, {
  3.900219064943359*^9, 
  3.900219068276349*^9}},ExpressionUUID->"62280462-1e71-4685-8ace-\
c4f2d88574a7"],

Cell["\<\
Here, are included the numerical definitions for the Peacy integral, which \
will be useful in the future computations\
\>", "Text",
 CellChangeTimes->{{3.9045290800214863`*^9, 
  3.904529116941771*^9}},ExpressionUUID->"09cd410e-1983-45f7-8a8e-\
6e80f5f8f7f5"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"IP", "[", 
   RowBox[{"\[Beta]_", ",", "n_", ",", "B_", ",", "\[Mu]_", ",", "q_"}], 
   "]"}], ":=", 
  RowBox[{"Exp", "[", 
   RowBox[{
    RowBox[{"-", "\[Beta]"}], " ", 
    RowBox[{"aF", "[", 
     RowBox[{"n", ",", "B"}], "]"}], 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["q", "4"], "+", 
      RowBox[{
       RowBox[{"bF", "[", 
        RowBox[{"n", ",", "B", ",", "\[Mu]"}], "]"}], " ", 
       SuperscriptBox["q", "2"]}], "+", 
      RowBox[{
       RowBox[{"cF", "[", 
        RowBox[{"n", ",", "B", ",", "\[Mu]"}], "]"}], "q"}], "+", 
      RowBox[{"dF", "[", 
       RowBox[{"n", ",", "B", ",", "\[Mu]"}], "]"}]}], ")"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"P", "[", 
   RowBox[{"\[Beta]_", ",", "n_", ",", 
    RowBox[{"B_", "?", "NumericQ"}], ",", "\[Mu]_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"aF", "[", 
    RowBox[{"n", ",", "B"}], "]"}], 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{"IP", "[", 
      RowBox[{"\[Beta]", ",", "n", ",", "B", ",", "\[Mu]", ",", "q"}], "]"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"q", ",", 
       RowBox[{"-", "\[Infinity]"}], ",", "\[Infinity]"}], "}"}]}], 
    "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.9002054407915897`*^9, 3.900205734305263*^9}, {
   3.900205814598426*^9, 3.900205817128256*^9}, {3.900206336918768*^9, 
   3.900206405158023*^9}, 3.9002065160794888`*^9, {3.90020660926365*^9, 
   3.900206610492865*^9}, 3.900206911006475*^9, {3.90020701143941*^9, 
   3.900207016071302*^9}, {3.900207085586341*^9, 3.900207090083211*^9}, 
   3.901243146796274*^9, 3.901250599377391*^9, 3.901726574972053*^9, 
   3.901764123108172*^9, 3.901764235712062*^9},
 CellLabel->"In[72]:=",ExpressionUUID->"d5867f45-3efe-40ba-9c15-b4c3a960c7fb"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Physical quantities in terms of the external field", "Chapter",
 CellChangeTimes->{{3.900063776136389*^9, 3.900063780977955*^9}, {
  3.9044540581985893`*^9, 
  3.9044540647776327`*^9}},ExpressionUUID->"860185f3-06c9-4212-8e6b-\
348bbc501250"],

Cell["\<\
In this section are plotted the values of the energy density and the \
susceptibility in terms of the external field at fixed temperature.\
\>", "Text",
 CellChangeTimes->{{3.90452932581324*^9, 
  3.9045293720729713`*^9}},ExpressionUUID->"c9df9741-91e0-4ef9-b8d7-\
7ff9bc8100fa"],

Cell[CellGroupData[{

Cell["Free energy", "Section",
 CellChangeTimes->{{3.900063978524034*^9, 
  3.900063981170199*^9}},ExpressionUUID->"6ed1e8f8-ecf2-4e61-9388-\
c884c41b2b8f"],

Cell[TextData[{
 "F = -",
 Cell[BoxData[
  FormBox[
   RowBox[{
    FractionBox["1", "\[Beta]"], "log", " ", "P"}], TraditionalForm]],
  ExpressionUUID->"a26f60d3-9891-425c-b93b-0f565820add7"]
}], "Text",
 CellChangeTimes->{{3.900063989023159*^9, 3.900064034355516*^9}, {
  3.900205371850843*^9, 
  3.900205372108663*^9}},ExpressionUUID->"e7709e12-8fca-46f3-96e3-\
2ef9b98b30f0"],

Cell[CellGroupData[{

Cell["Numerical Plots of the Free energy in terms of \[Mu] and h", \
"Subsubsection",
 CellChangeTimes->{{3.90006404130063*^9, 3.90006405474087*^9}, {
  3.900224381982874*^9, 3.900224383921075*^9}, {3.904451147264509*^9, 
  3.9044511655322104`*^9}},ExpressionUUID->"354f82b5-3435-424a-9889-\
221b68769c26"],

Cell[BoxData[
 RowBox[{
  RowBox[{"F", "[", 
   RowBox[{"\[Beta]_", ",", "n_", ",", 
    RowBox[{"B_", "?", "NumericQ"}], ",", "\[Mu]_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", "\[Beta]"]}], 
   RowBox[{"Log", "[", 
    RowBox[{"P", "[", 
     RowBox[{"\[Beta]", ",", "n", ",", "B", ",", "\[Mu]"}], "]"}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{{3.900220111042074*^9, 3.900220156349345*^9}, {
   3.9002919364400682`*^9, 3.9002919995713663`*^9}, {3.900292072734971*^9, 
   3.900292081184094*^9}, {3.900292130264042*^9, 3.9002921325634203`*^9}, 
   3.9017265827674923`*^9, 3.9044529605396957`*^9, 3.90445310742382*^9},
 CellLabel->"In[74]:=",ExpressionUUID->"239636e1-5a32-4e2d-9ac6-19a8988ffdad"],

Cell[BoxData[
 RowBox[{
  RowBox[{"F\[Mu]", "[", 
   RowBox[{"\[Beta]_", ",", "\[Mu]_", ",", "j_"}], "]"}], ":=", 
  RowBox[{"Plot", "[", 
   RowBox[{
    RowBox[{"F", "[", 
     RowBox[{
      StyleBox["\[Beta]",
       FontWeight->"Plain"], ",", "nVal", ",", "B", ",", "\[Mu]"}], "]"}], 
    ",", 
    RowBox[{"{", 
     RowBox[{"B", ",", "0", ",", "0.095"}], "}"}], ",", 
    RowBox[{"PlotStyle", "->", 
     RowBox[{"{", 
      RowBox[{"Thick", ",", 
       RowBox[{
        RowBox[{"ColorData", "[", 
         RowBox[{"97", ",", "\"\<ColorList\>\""}], "]"}], "[", 
        RowBox[{"[", "j", "]"}], "]"}]}], "}"}]}], ",", 
    RowBox[{"PlotLegends", "->", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"StringTemplate", "[", "\"\<\[Mu] = `\[Mu]`\>\"", "]"}], "[", 
       RowBox[{"<|", 
        RowBox[{"\"\<\[Mu]\>\"", "->", "\[Mu]"}], "|>"}], "]"}], "}"}]}], ",", 
    RowBox[{"AxesLabel", "->", 
     RowBox[{"{", 
      RowBox[{"h", ",", "F"}], "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9017756577744503`*^9, 3.901775692842424*^9}, 
   3.901775929543048*^9, {3.9022837689472837`*^9, 3.902283784218903*^9}, {
   3.902283859784622*^9, 3.902283964328661*^9}, 3.902284161552885*^9, {
   3.902284217195991*^9, 3.9022842417057323`*^9}, {3.9022844239221897`*^9, 
   3.902284469318713*^9}, 3.9022877009027653`*^9, {3.902287786053143*^9, 
   3.902287804696727*^9}, {3.90228833125667*^9, 3.902288359936392*^9}},
 CellLabel->"In[75]:=",ExpressionUUID->"b63dee16-3381-4ec5-b98d-dd70da94e313"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"ShF", ":=", 
  RowBox[{"Show", "[", 
   RowBox[{
    RowBox[{"F\[Mu]", "[", 
     RowBox[{"0.00001", ",", "200", ",", "1"}], "]"}], ",", 
    RowBox[{"F\[Mu]", "[", 
     RowBox[{"0.00001", ",", "400", ",", "2"}], "]"}], ",", 
    RowBox[{"F\[Mu]", "[", 
     RowBox[{"0.00001", ",", "600", ",", "3"}], "]"}], ",", 
    RowBox[{"PlotRange", "->", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0.025"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"3", "\[Times]", 
          SuperscriptBox["10", "7"]}], ",", 
         RowBox[{
          RowBox[{"-", "2"}], "\[Times]", 
          SuperscriptBox["10", "8"]}]}], "}"}]}], "}"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", "ShF"}], "Input",
 CellChangeTimes->{{3.9022839913058233`*^9, 3.902283993312212*^9}, {
   3.902284028460867*^9, 3.902284109016492*^9}, {3.9022841675672626`*^9, 
   3.902284170851214*^9}, {3.9022842211122513`*^9, 3.902284225843947*^9}, {
   3.902284279339099*^9, 3.902284320969611*^9}, {3.902284362158299*^9, 
   3.902284367659891*^9}, {3.902284536809903*^9, 3.9022845805644493`*^9}, {
   3.9022846215779247`*^9, 3.9022846231758633`*^9}, {3.902284749788228*^9, 
   3.902284800304624*^9}, {3.902284840585989*^9, 3.902284845121852*^9}, {
   3.902284882060519*^9, 3.902284882298584*^9}, {3.9022855622628117`*^9, 
   3.90228556364028*^9}, {3.902285734487911*^9, 3.902285735203969*^9}, {
   3.9022857768172894`*^9, 3.902285820743485*^9}, {3.902287497862974*^9, 
   3.902287498994917*^9}, {3.9022878158627*^9, 3.902287830496471*^9}, {
   3.904453016580823*^9, 3.9044530526994543`*^9}, {3.9044530866431017`*^9, 
   3.904453141409175*^9}, {3.9044531803750772`*^9, 3.904453261099324*^9}, {
   3.904453294041628*^9, 3.9044533570009327`*^9}, {3.904453390222559*^9, 
   3.9044534443755302`*^9}, {3.904453483017419*^9, 3.904453502019423*^9}, {
   3.904453533115039*^9, 3.904453588618454*^9}, {3.9044541016950808`*^9, 
   3.9044541253358717`*^9}, {3.904454592764085*^9, 3.9044545931612577`*^9}, 
   3.904528995261351*^9},ExpressionUUID->"f2a5807b-ce15-416a-a6d3-\
e327f98a0b8b"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[{
     InterpretationBox[{
       TagBox[{{{{}, {}, 
           TagBox[{
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              Thickness[Large], 
              RGBColor[0.368417, 0.506779, 0.709798]], 
             LineBox[CompressedData["
1:eJwV12k41U8bB3CisoQ2WR+E0IYSKXQ36diSNWVLtiwh+zk45xeyk10I/UmI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              "]]}, Annotation[#, "Charting`Private`Tag#1"]& ]}}, {}}, {
        "WolframDynamicHighlight", <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
       DynamicBox[
        (Charting`HighlightActionBox["DynamicHighlight", {}, 
         Slot["HighlightElements"], 
         Slot["LayoutOptions"], 
         Slot["Meta"], 
         Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
             Annotation[{
               Directive[
                Opacity[1.], 
                AbsoluteThickness[2], 
                Thickness[Large], 
                RGBColor[0.368417, 0.506779, 0.709798]], 
               Line[CompressedData["
1:eJwV12k41U8bB3CisoQ2WR+E0IYSKXQ36diSNWVLtiwh+zk45xeyk10I/UmI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                "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
          "HighlightElements" -> <|
            "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
           "LayoutOptions" -> <|
            "PlotRange" -> {{0, 0.095}, {-1.4367994669806871`*^10, 
               3.0928532746338278`*^7}}, 
             "Frame" -> {{False, False}, {False, False}}, 
             "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
             "Axes" -> {True, True}, "AspectRatio" -> GoldenRatio^(-1), 
             "DefaultStyle" -> {
               Directive[
                Opacity[1.], 
                AbsoluteThickness[2], 
                Thickness[Large], 
                RGBColor[0.368417, 0.506779, 0.709798]]}, 
             "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                 Identity[
                  Part[#, 1]], 
                 Identity[
                  Part[#, 2]]}& ), 
               "ScalingFunctions" -> {{Identity, Identity}, {
                 Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
             False|>, 
           "Meta" -> <|
            "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
             "Function" -> Plot, "GroupHighlight" -> False|>|>]]& )[<|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
          "LayoutOptions" -> <|
           "PlotRange" -> {{0, 0.095}, {-1.4367994669806871`*^10, 
              3.0928532746338278`*^7}}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
            "Axes" -> {True, True}, "AspectRatio" -> GoldenRatio^(-1), 
            "DefaultStyle" -> {
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               Thickness[Large], 
               RGBColor[0.368417, 0.506779, 0.709798]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                Identity[
                 Part[#, 1]], 
                Identity[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            Plot, "GroupHighlight" -> False|>|>]]}, 
      Annotation[{{{{}, {}, 
          Annotation[{
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             Thickness[Large], 
             RGBColor[0.368417, 0.506779, 0.709798]], 
            Line[CompressedData["
1:eJwV12k41U8bB3CisoQ2WR+E0IYSKXQ36diSNWVLtiwh+zk45xeyk10I/UmI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             "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
       "HighlightElements" -> <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
        "LayoutOptions" -> <|
         "PlotRange" -> {{0, 0.095}, {-1.4367994669806871`*^10, 
            3.0928532746338278`*^7}}, 
          "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0},
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
          "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             Thickness[Large], 
             RGBColor[0.368417, 0.506779, 0.709798]]}, 
          "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
              Identity[
               Part[#, 1]], 
              Identity[
               Part[#, 2]]}& ), 
            "ScalingFunctions" -> {{Identity, Identity}, {
              Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>,
         "Meta" -> <|
         "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
          Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]], 
     InterpretationBox[{
       TagBox[{{{{}, {}, 
           TagBox[{
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              Thickness[Large], 
              RGBColor[0.880722, 0.611041, 0.142051]], 
             LineBox[CompressedData["
1:eJwV1Hc81d8fB3BU3KRoGCEjihaJioy3E/peI5uIZG9fI65x7ycjUrj2qlRW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              "]]}, Annotation[#, "Charting`Private`Tag#1"]& ]}}, {}}, {
        "WolframDynamicHighlight", <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
       DynamicBox[
        (Charting`HighlightActionBox["DynamicHighlight", {}, 
         Slot["HighlightElements"], 
         Slot["LayoutOptions"], 
         Slot["Meta"], 
         Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
             Annotation[{
               Directive[
                Opacity[1.], 
                AbsoluteThickness[2], 
                Thickness[Large], 
                RGBColor[0.880722, 0.611041, 0.142051]], 
               Line[CompressedData["
1:eJwV1Hc81d8fB3BU3KRoGCEjihaJioy3E/peI5uIZG9fI65x7ycjUrj2qlRW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                "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
          "HighlightElements" -> <|
            "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
           "LayoutOptions" -> <|
            "PlotRange" -> {{0, 0.095}, {-1.3069995537323046`*^10, 
               3.0923509279561833`*^7}}, 
             "Frame" -> {{False, False}, {False, False}}, 
             "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
             "Axes" -> {True, True}, "AspectRatio" -> GoldenRatio^(-1), 
             "DefaultStyle" -> {
               Directive[
                Opacity[1.], 
                AbsoluteThickness[2], 
                Thickness[Large], 
                RGBColor[0.880722, 0.611041, 0.142051]]}, 
             "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                 Identity[
                  Part[#, 1]], 
                 Identity[
                  Part[#, 2]]}& ), 
               "ScalingFunctions" -> {{Identity, Identity}, {
                 Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
             False|>, 
           "Meta" -> <|
            "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
             "Function" -> Plot, "GroupHighlight" -> False|>|>]]& )[<|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
          "LayoutOptions" -> <|
           "PlotRange" -> {{0, 0.095}, {-1.3069995537323046`*^10, 
              3.0923509279561833`*^7}}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
            "Axes" -> {True, True}, "AspectRatio" -> GoldenRatio^(-1), 
            "DefaultStyle" -> {
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               Thickness[Large], 
               RGBColor[0.880722, 0.611041, 0.142051]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                Identity[
                 Part[#, 1]], 
                Identity[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            Plot, "GroupHighlight" -> False|>|>]]}, 
      Annotation[{{{{}, {}, 
          Annotation[{
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             Thickness[Large], 
             RGBColor[0.880722, 0.611041, 0.142051]], 
            Line[CompressedData["
1:eJwV1Hc81d8fB3BU3KRoGCEjihaJioy3E/peI5uIZG9fI65x7ycjUrj2qlRW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             "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
       "HighlightElements" -> <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
        "LayoutOptions" -> <|
         "PlotRange" -> {{0, 0.095}, {-1.3069995537323046`*^10, 
            3.0923509279561833`*^7}}, 
          "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0},
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
          "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             Thickness[Large], 
             RGBColor[0.880722, 0.611041, 0.142051]]}, 
          "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
              Identity[
               Part[#, 1]], 
              Identity[
               Part[#, 2]]}& ), 
            "ScalingFunctions" -> {{Identity, Identity}, {
              Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>,
         "Meta" -> <|
         "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
          Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]], 
     InterpretationBox[{
       TagBox[{{{{}, {}, 
           TagBox[{
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              Thickness[Large], 
              RGBColor[0.560181, 0.691569, 0.194885]], 
             LineBox[CompressedData["
1:eJwd1Hc8le8bB3DiSEVGyApFUonMsrrc9ooQEckoWWU7Ouc8tsjKCmlRsvfI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              "]]}, Annotation[#, "Charting`Private`Tag#1"]& ]}}, {}}, {
        "WolframDynamicHighlight", <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
       DynamicBox[
        (Charting`HighlightActionBox["DynamicHighlight", {}, 
         Slot["HighlightElements"], 
         Slot["LayoutOptions"], 
         Slot["Meta"], 
         Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
             Annotation[{
               Directive[
                Opacity[1.], 
                AbsoluteThickness[2], 
                Thickness[Large], 
                RGBColor[0.560181, 0.691569, 0.194885]], 
               Line[CompressedData["
1:eJwd1Hc8le8bB3DiSEVGyApFUonMsrrc9ooQEckoWWU7Ouc8tsjKCmlRsvfI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                "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
          "HighlightElements" -> <|
            "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
           "LayoutOptions" -> <|
            "PlotRange" -> {{0, 0.095}, {-1.1772639927508999`*^10, 
               3.0917921916928526`*^7}}, 
             "Frame" -> {{False, False}, {False, False}}, 
             "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
             "Axes" -> {True, True}, "AspectRatio" -> GoldenRatio^(-1), 
             "DefaultStyle" -> {
               Directive[
                Opacity[1.], 
                AbsoluteThickness[2], 
                Thickness[Large], 
                RGBColor[0.560181, 0.691569, 0.194885]]}, 
             "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                 Identity[
                  Part[#, 1]], 
                 Identity[
                  Part[#, 2]]}& ), 
               "ScalingFunctions" -> {{Identity, Identity}, {
                 Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
             False|>, 
           "Meta" -> <|
            "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
             "Function" -> Plot, "GroupHighlight" -> False|>|>]]& )[<|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
          "LayoutOptions" -> <|
           "PlotRange" -> {{0, 0.095}, {-1.1772639927508999`*^10, 
              3.0917921916928526`*^7}}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
            "Axes" -> {True, True}, "AspectRatio" -> GoldenRatio^(-1), 
            "DefaultStyle" -> {
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               Thickness[Large], 
               RGBColor[0.560181, 0.691569, 0.194885]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                Identity[
                 Part[#, 1]], 
                Identity[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            Plot, "GroupHighlight" -> False|>|>]]}, 
      Annotation[{{{{}, {}, 
          Annotation[{
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             Thickness[Large], 
             RGBColor[0.560181, 0.691569, 0.194885]], 
            Line[CompressedData["
1:eJwd1Hc8le8bB3DiSEVGyApFUonMsrrc9ooQEckoWWU7Ouc8tsjKCmlRsvfI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             "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
       "HighlightElements" -> <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
        "LayoutOptions" -> <|
         "PlotRange" -> {{0, 0.095}, {-1.1772639927508999`*^10, 
            3.0917921916928526`*^7}}, 
          "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0},
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
          "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             Thickness[Large], 
             RGBColor[0.560181, 0.691569, 0.194885]]}, 
          "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
              Identity[
               Part[#, 1]], 
              Identity[
               Part[#, 2]]}& ), 
            "ScalingFunctions" -> {{Identity, Identity}, {
              Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>,
         "Meta" -> <|
         "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
          Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]]}, {
    PlotRange -> {{0, 0.025}, {30000000, -200000000}}, DisplayFunction -> 
     Identity, DisplayFunction -> Identity, Ticks -> {Automatic, Automatic}, 
     AxesOrigin -> {0, 0}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, DisplayFunction -> Identity, 
     PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.05], 
        Scaled[0.05]}}, PlotRangeClipping -> True, ImagePadding -> All, 
     DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {
       FormBox[
        TagBox["h", HoldForm], TraditionalForm], 
       FormBox[
        TagBox["F", HoldForm], TraditionalForm]}, AxesOrigin -> {0, 0}, 
     DisplayFunction :> Identity, Frame -> {{False, False}, {False, False}}, 
     FrameLabel -> {{None, None}, {None, None}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "DefaultBoundaryStyle" -> Automatic, 
       "DefaultGraphicsInteraction" -> {
        "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
         "Effects" -> {
          "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
           "Droplines" -> {
            "freeformCursorMode" -> True, 
             "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
       "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None,
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& )}}, 
     PlotRange -> {{0, 0.095}, {-1.4367994669806871`*^10, 
       3.0928532746338278`*^7}}, PlotRangeClipping -> True, 
     PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.02], 
        Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}], 
   FormBox[
    TagBox[
     GridBox[{{
        FormBox[
         TemplateBox[{"\"\[Mu] = 200\""}, "LineLegend", 
          DisplayFunction -> (StyleBox[
            StyleBox[
             PaneBox[
              TagBox[
               GridBox[{{
                  TagBox[
                   GridBox[{{
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[2], 
                    Thickness[Large], 
                    RGBColor[0.368417, 0.506779, 0.709798]], {
                    LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[2], 
                    Thickness[Large], 
                    RGBColor[0.368417, 0.506779, 0.709798]], {}}}, 
                    AspectRatio -> Full, ImageSize -> {20, 12.5}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                    AutoDelete -> False, 
                    GridBoxDividers -> {
                    "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                    GridBoxItemSize -> {
                    "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
                GridBoxAlignment -> {
                 "Columns" -> {{Left}}, "Rows" -> {{Top}}}, AutoDelete -> 
                False, GridBoxItemSize -> {
                 "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
               "Grid"], Alignment -> Left, AppearanceElements -> None, 
              ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
              "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
            FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
            False]& ), InterpretationFunction :> (RowBox[{"LineLegend", "[", 
             RowBox[{
               RowBox[{"{", 
                 RowBox[{"Directive", "[", 
                   RowBox[{
                    RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                    RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
                    RowBox[{"Thickness", "[", "Large", "]"}], ",", 
                    
                    TemplateBox[<|
                    "color" -> RGBColor[0.368417, 0.506779, 0.709798]|>, 
                    "RGBColorSwatchTemplate"]}], "]"}], "}"}], ",", 
               RowBox[{"{", #, "}"}], ",", 
               RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
               RowBox[{"LabelStyle", "\[Rule]", 
                 RowBox[{"{", "}"}]}], ",", 
               RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
          Editable -> True], TraditionalForm]}, {
        FormBox[
         TemplateBox[{"\"\[Mu] = 400\""}, "LineLegend", 
          DisplayFunction -> (StyleBox[
            StyleBox[
             PaneBox[
              TagBox[
               GridBox[{{
                  TagBox[
                   GridBox[{{
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[2], 
                    Thickness[Large], 
                    RGBColor[0.880722, 0.611041, 0.142051]], {
                    LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[2], 
                    Thickness[Large], 
                    RGBColor[0.880722, 0.611041, 0.142051]], {}}}, 
                    AspectRatio -> Full, ImageSize -> {20, 12.5}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                    AutoDelete -> False, 
                    GridBoxDividers -> {
                    "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                    GridBoxItemSize -> {
                    "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
                GridBoxAlignment -> {
                 "Columns" -> {{Left}}, "Rows" -> {{Top}}}, AutoDelete -> 
                False, GridBoxItemSize -> {
                 "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
               "Grid"], Alignment -> Left, AppearanceElements -> None, 
              ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
              "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
            FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
            False]& ), InterpretationFunction :> (RowBox[{"LineLegend", "[", 
             RowBox[{
               RowBox[{"{", 
                 RowBox[{"Directive", "[", 
                   RowBox[{
                    RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                    RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
                    RowBox[{"Thickness", "[", "Large", "]"}], ",", 
                    
                    TemplateBox[<|
                    "color" -> RGBColor[0.880722, 0.611041, 0.142051]|>, 
                    "RGBColorSwatchTemplate"]}], "]"}], "}"}], ",", 
               RowBox[{"{", #, "}"}], ",", 
               RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
               RowBox[{"LabelStyle", "\[Rule]", 
                 RowBox[{"{", "}"}]}], ",", 
               RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
          Editable -> True], TraditionalForm]}, {
        FormBox[
         TemplateBox[{"\"\[Mu] = 600\""}, "LineLegend", 
          DisplayFunction -> (StyleBox[
            StyleBox[
             PaneBox[
              TagBox[
               GridBox[{{
                  TagBox[
                   GridBox[{{
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[2], 
                    Thickness[Large], 
                    RGBColor[0.560181, 0.691569, 0.194885]], {
                    LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[2], 
                    Thickness[Large], 
                    RGBColor[0.560181, 0.691569, 0.194885]], {}}}, 
                    AspectRatio -> Full, ImageSize -> {20, 12.5}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                    AutoDelete -> False, 
                    GridBoxDividers -> {
                    "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                    GridBoxItemSize -> {
                    "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
                GridBoxAlignment -> {
                 "Columns" -> {{Left}}, "Rows" -> {{Top}}}, AutoDelete -> 
                False, GridBoxItemSize -> {
                 "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
               "Grid"], Alignment -> Left, AppearanceElements -> None, 
              ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
              "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
            FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
            False]& ), InterpretationFunction :> (RowBox[{"LineLegend", "[", 
             RowBox[{
               RowBox[{"{", 
                 RowBox[{"Directive", "[", 
                   RowBox[{
                    RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                    RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
                    RowBox[{"Thickness", "[", "Large", "]"}], ",", 
                    
                    TemplateBox[<|
                    "color" -> RGBColor[0.560181, 0.691569, 0.194885]|>, 
                    "RGBColorSwatchTemplate"]}], "]"}], "}"}], ",", 
               RowBox[{"{", #, "}"}], ",", 
               RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
               RowBox[{"LabelStyle", "\[Rule]", 
                 RowBox[{"{", "}"}]}], ",", 
               RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
          Editable -> True], TraditionalForm]}}, 
      GridBoxAlignment -> {"Columns" -> {{Left}}}, AutoDelete -> False, 
      GridBoxItemSize -> {
       "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
      GridBoxSpacings -> {"Columns" -> {{0}}}], "Grid"], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{{3.902285808533805*^9, 3.902285828654854*^9}, 
   3.902287506368932*^9, 3.902287710547409*^9, 3.902287838275116*^9, 
   3.902288029868174*^9, 3.9022899978984137`*^9, 3.904451287513981*^9, 
   3.904451504037999*^9, 3.904452975253511*^9, {3.904453121472023*^9, 
   3.904453149286861*^9}, {3.904453190244585*^9, 3.9044532670867767`*^9}, {
   3.9044533251691847`*^9, 3.904453361805291*^9}, 3.904453396388603*^9, 
   3.90445350688977*^9, {3.904453537804749*^9, 3.904453593382287*^9}, 
   3.904454431381337*^9, 3.904454615037959*^9, 3.904455416998955*^9},
 CellLabel->"Out[78]=",ExpressionUUID->"671964bd-7dc4-45a3-b43e-53b5d5b3da40"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Susceptibility", "Section",
 CellChangeTimes->{{3.9002221051314898`*^9, 
  3.900222139438591*^9}},ExpressionUUID->"32118ee9-facc-4b37-abcc-\
a6e95ace3cc4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Chi]", "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox["\[PartialD]", "2"], "F"}], 
     RowBox[{"\[PartialD]", 
      SuperscriptBox["B", "2"]}]], "=", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "\[Beta]"]}], 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        SuperscriptBox["P", "''"], "P"], "-", 
       FractionBox[
        SuperscriptBox[
         SuperscriptBox["P", "'"], "2"], 
        SuperscriptBox["P", "2"]]}], ")"}]}]}]}], ",", "                    ", 
  RowBox[{
  "where", " ", "the", " ", "prime", " ", "represents", " ", "the", " ", 
   "derivative", " ", "with", " ", "respect", " ", "to", " ", "the", " ", 
   "external", " ", "field"}]}]], "Text",
 CellChangeTimes->{{3.900222149871673*^9, 3.900222164042283*^9}, {
  3.900222203795105*^9, 3.900222416299765*^9}, {3.900222488482704*^9, 
  3.900222504813559*^9}, {3.901251492326415*^9, 3.901251509520268*^9}, {
  3.904455443790683*^9, 
  3.904455447409853*^9}},ExpressionUUID->"af20ccd0-7836-44bb-be62-\
97212b5a938b"],

Cell[CellGroupData[{

Cell["Numerical Plot of the Susceptibility", "Subsubsection",
 CellChangeTimes->{{3.9002244058553963`*^9, 
  3.900224413811798*^9}},ExpressionUUID->"a79fc807-a41b-4d10-b01b-\
27a6c509eed2"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"DerIP", "[", 
   RowBox[{
   "\[Beta]_", ",", "n_", ",", "B_", ",", "\[Mu]_", ",", "q_", ",", "deg_"}], 
   "]"}], ":=", 
  RowBox[{"D", "[", 
   RowBox[{
    RowBox[{"IP", "[", 
     RowBox[{"\[Beta]", ",", "n", ",", "B", ",", "\[Mu]", ",", "q"}], "]"}], 
    ",", 
    RowBox[{"{", 
     RowBox[{"B", ",", "deg"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DerP", "[", 
   RowBox[{"\[Beta]_", ",", "n_", ",", "B_", ",", "\[Mu]_", ",", "deg_"}], 
   "]"}], ":=", 
  RowBox[{
   RowBox[{"aF", "[", 
    RowBox[{"n", ",", "B"}], "]"}], 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"DerIP", "[", 
       RowBox[{
       "\[Beta]", ",", "n", ",", "Bv", ",", "\[Mu]", ",", "q", ",", "deg"}], 
       "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{"Bv", "->", "B"}], "}"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"q", ",", 
       RowBox[{"-", "\[Infinity]"}], ",", "\[Infinity]"}], "}"}], ",", 
     RowBox[{"AccuracyGoal", "->", "5"}]}], "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.9002225246486483`*^9, 3.900222676130636*^9}, {
  3.900222997904952*^9, 3.9002230137346973`*^9}, {3.900223154009863*^9, 
  3.9002231812668037`*^9}, {3.9002232202678957`*^9, 3.900223228836372*^9}, {
  3.900223263774489*^9, 3.900223268722991*^9}, {3.9002233426335087`*^9, 
  3.900223345818363*^9}, {3.9002233802601767`*^9, 3.900223459067412*^9}, {
  3.9002234935371857`*^9, 3.900223532876655*^9}, {3.9002240433517647`*^9, 
  3.9002240677808323`*^9}, {3.900224101661703*^9, 3.900224103374267*^9}, {
  3.900224145452025*^9, 3.90022416493956*^9}, {3.901704946409491*^9, 
  3.901704951422001*^9}},
 CellLabel->"In[79]:=",ExpressionUUID->"483392da-5be1-4052-a9a5-d7e7de639071"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Chi]sus", "[", 
   RowBox[{"\[Beta]_", ",", "n_", ",", "B_", ",", "\[Mu]_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", "\[Beta]"]}], 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"DerP", "[", 
       RowBox[{"\[Beta]", ",", "n", ",", "B", ",", "\[Mu]", ",", "2"}], "]"}], 
      RowBox[{"P", "[", 
       RowBox[{"\[Beta]", ",", "n", ",", "B", ",", "\[Mu]"}], "]"}]], "-", 
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox[
        RowBox[{"DerP", "[", 
         RowBox[{"\[Beta]", ",", "n", ",", "B", ",", "\[Mu]", ",", "1"}], 
         "]"}], 
        RowBox[{"P", "[", 
         RowBox[{"\[Beta]", ",", "n", ",", "B", ",", "\[Mu]"}], "]"}]], ")"}],
       "2"]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.900223609758812*^9, 3.9002237309438477`*^9}, {
   3.900223771091743*^9, 3.900223799996985*^9}, {3.901269381572269*^9, 
   3.901269386461768*^9}, 3.901269424109448*^9, {3.901631057138172*^9, 
   3.901631061834306*^9}, {3.904445589836875*^9, 3.904445595015833*^9}},
 CellLabel->"In[81]:=",ExpressionUUID->"702c6b36-9d17-4182-b3a6-0202993d5185"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Chi]\[Mu]", "[", 
    RowBox[{"\[Beta]_", ",", "\[Mu]_", ",", "j_"}], "]"}], ":=", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"\[Chi]sus", "[", 
      RowBox[{"\[Beta]", ",", "nVal", ",", "B", ",", "\[Mu]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"B", ",", "0", ",", "0.01"}], "}"}], ",", 
     RowBox[{"FrameLabel", "->", 
      RowBox[{"{", 
       RowBox[{"\"\<h\>\"", ",", "\"\<\[Chi]\>\""}], "}"}]}], ",", 
     RowBox[{"PlotStyle", "->", 
      RowBox[{"{", 
       RowBox[{"Thick", ",", 
        RowBox[{
         RowBox[{"ColorData", "[", 
          RowBox[{"97", ",", "\"\<ColorList\>\""}], "]"}], "[", 
         RowBox[{"[", "j", "]"}], "]"}]}], "}"}]}], ",", 
     RowBox[{"PlotLegends", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"StringTemplate", "[", "\"\<\[Mu] = `\[Mu]`\>\"", "]"}], "[", 
        
        RowBox[{"<|", 
         RowBox[{"\"\<\[Mu]\>\"", "->", "\[Mu]"}], "|>"}], "]"}], "}"}]}], 
     ",", 
     RowBox[{"AxesLabel", "->", 
      RowBox[{"{", 
       RowBox[{"h", ",", "\[Chi]"}], "}"}]}]}], "]"}]}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.900223853867133*^9, 3.900223857281065*^9}, {
  3.900224418590664*^9, 3.9002244207320232`*^9}, {3.901269407803355*^9, 
  3.9012694086770163`*^9}, {3.901766946295203*^9, 3.901767005482869*^9}, {
  3.902289468459249*^9, 3.902289553303186*^9}, {3.902289616198998*^9, 
  3.902289632078602*^9}, {3.90229008445779*^9, 3.902290199247397*^9}, {
  3.904451838811656*^9, 3.904451855965539*^9}},
 CellLabel->"In[82]:=",ExpressionUUID->"f1f592aa-6902-49dd-8e8c-930267d8e542"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Sh\[Chi]", ":=", 
  RowBox[{"Show", "[", 
   RowBox[{
    RowBox[{"\[Chi]\[Mu]", "[", 
     RowBox[{"0.00001", ",", "200", ",", "1"}], "]"}], ",", 
    RowBox[{"\[Chi]\[Mu]", "[", 
     RowBox[{"0.00001", ",", "400", ",", "2"}], "]"}], ",", 
    RowBox[{"\[Chi]\[Mu]", "[", 
     RowBox[{"0.00001", ",", "600", ",", "3"}], "]"}], ",", 
    RowBox[{"PlotRange", "->", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0.002"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"2", "\[Times]", 
          SuperscriptBox["10", "10"]}], ",", 
         RowBox[{
          RowBox[{"-", "2"}], "\[Times]", 
          SuperscriptBox["10", "11"]}]}], "}"}]}], "}"}]}]}], 
   "]"}]}], "\[IndentingNewLine]", "Sh\[Chi]"}], "Input",
 CellChangeTimes->{{3.902290131199656*^9, 3.902290133417323*^9}, {
   3.904451702460498*^9, 3.904451708662512*^9}, {3.904451743521935*^9, 
   3.9044517466456547`*^9}, {3.90445190419921*^9, 3.9044519107823343`*^9}, {
   3.904451941957597*^9, 3.9044519997067623`*^9}, {3.904452048538419*^9, 
   3.904452072342492*^9}, {3.90445214629082*^9, 3.904452152473081*^9}, {
   3.904452199212859*^9, 3.90445220288381*^9}, {3.904452272639717*^9, 
   3.904452274992269*^9}, {3.9044523559347563`*^9, 3.9044523569913692`*^9}, {
   3.904452504079598*^9, 3.904452524630459*^9}, {3.9044537559443483`*^9, 
   3.904453759997134*^9}, {3.904453807680687*^9, 3.9044538870508127`*^9}, {
   3.9044539204347467`*^9, 3.904453958684331*^9}, {3.904454300287837*^9, 
   3.9044543018289433`*^9}, 
   3.9045289755414133`*^9},ExpressionUUID->"d6d9655c-6f9c-4f97-b839-\
e09ad4aad7e3"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[{
     InterpretationBox[{
       TagBox[{{{{}, {}, 
           TagBox[{
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              Thickness[Large], 
              RGBColor[0.368417, 0.506779, 0.709798]], 
             LineBox[CompressedData["
1:eJwB4QQe+yFib1JlAgAAAE0AAAACAAAAN0T27XsM7D2hbpJ3IZcSQg83u5m3
usk+sFJN/XNWEkIiW8OAf7rZPgNunVHGFRJCLG1HdGO66T5GbyRuapQRQjF2
CW5Vuvk+2jhHrrCREEKzeupqTroJPz2Hfd1tGA1C9Pxa6Uq6GT8eXBAhbAIF
QhU+kyhJuik/EbohTx9a40G5AeOOSM86Pyztb2K3Nw7CWih8HGvqQz8qYl5N
6nsfwsq5eOJ/TEo/7eBOIkHLJ8JijudlipxQP3WAxrRXTDDC8rpxRq/XUz9W
u/9t2nY0wkfQqDgUWFc/VtW07e4UOcKV2lgjIMhaP5LreG9vxD3C9t/neQb9
XT80zpOYnSlBwg3nEXGWu2A/6x5nLKDEQ8KpWx/bFltiPyzrkPRDXEbCwUpp
wWryYz+wabN+RBZJwjyuibBerGU/gFOs2eBLTMJAj5nVv0hnP3KS7GxLkk/C
p+R/A8EHaT/9Y8Ecs71Rwoq0oq2Vvmo/ygPVQXXfU8L3AbWN11dsP1/Szp5P
FFbCxsOddrkTbj+SBxT0eL5Ywh8DdpUIsm8/1AuKt9qEW8JtW5Lee7lwP1RA
qIPs4F7CifKHMN2VcT9MI7PluElhwmpIdR11Y3I/Aroql+A1Y8J82M0OXUJz
PxGF3bB9iGXCUycem3sSdD9quSMSjfJnwmizjOWD3nQ/Z9xn7+WQasKueWY0
3Lt1P3ceG/2ktm3Cuf43HmuKdj/xGI34QHtwwvW9dAxKanc/HWLU0EZtcsJv
us+4EkZ4P9KJ4rbWiXTCrnUiABITeT/ezzqWsbN2wh5r4Eth8Xk/dLOl/oJG
ecJTH5Yy58B6P51IXZ/653vCxhBq11aMez8tFA9lsLZ+wmo8qYAWaXw/r0dM
Ny8EgcLTJuDEDDd9P4KeM9hks4LCbUuCDVMWfj+l1GdTOq+EwswuHPHP5n4/
oTBl8KKxhsJpT9SSNrN/P9AV94Da0YjCHNV7nHZIgD+WS9gWWU+LwuZhCT3t
r4A/RLfrLA7RjcLJi8zfCyCBPyuqFI4ZX5DCS9SeYR+OgT/eqPpNf+uRwi/8
7DDO9IE/VErnjDJ4k8IswXACJWSCPyssEHQzRZXCi2VwIRfMgj9kR92C+xGX
wokofx/+MYM/xykbt4rzmMKgiMMfjaCDPz5miaD2IJvCGciDbbcHhD96RQp4
Zkudws5k0BSECYQ/5oGUmF9VncKEAR28UAuEP6a842pbX53C8Dq2CuoOhD9y
PtYmW3Odwsat6KccFoQ//bQtCnubncJyk03igSSEPwZV7u887J3CzF4XV0xB
hD84OonEzI+ewoL7Y/4YQ4Q/rnHqGB2ansI3mLCl5USEP2rXTi9wpJ7CotFJ
9H5IhD9B5iqkHrmewnlEfJGxT4Q/jbKBvJzinsImKuHLFl6EPwZEVBoeNp/C
3MYtc+NfhD9VSknMmkCfwpFjehqwYYQ/iepySBpLn8L8nBNpSWWEP2U/c6Eh
YJ/C0w9GBnxshD+Sfo3kUYqfwoiskq1IboQ/QWCP9uSUn8I+Sd9UFXCEP5HV
49Z6n5/CqoJ4o65zhD9AHJQEr7SfwmAfxUp7dYQ/Px34Uk2/n8IVvBHyR3eE
Pzcyv3HuyZ/CylhemRR5hD/WzWxhktSfwoD1qkDheoQ/1t6FIjnfn8JiWFlx

              "]]}, Annotation[#, "Charting`Private`Tag#1"]& ]}}, {}}, {
        "WolframDynamicHighlight", <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
       DynamicBox[
        (Charting`HighlightActionBox["DynamicHighlight", {}, 
         Slot["HighlightElements"], 
         Slot["LayoutOptions"], 
         Slot["Meta"], 
         Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
             Annotation[{
               Directive[
                Opacity[1.], 
                AbsoluteThickness[2], 
                Thickness[Large], 
                RGBColor[0.368417, 0.506779, 0.709798]], 
               Line[CompressedData["
1:eJwB4QQe+yFib1JlAgAAAE0AAAACAAAAN0T27XsM7D2hbpJ3IZcSQg83u5m3
usk+sFJN/XNWEkIiW8OAf7rZPgNunVHGFRJCLG1HdGO66T5GbyRuapQRQjF2
CW5Vuvk+2jhHrrCREEKzeupqTroJPz2Hfd1tGA1C9Pxa6Uq6GT8eXBAhbAIF
QhU+kyhJuik/EbohTx9a40G5AeOOSM86Pyztb2K3Nw7CWih8HGvqQz8qYl5N
6nsfwsq5eOJ/TEo/7eBOIkHLJ8JijudlipxQP3WAxrRXTDDC8rpxRq/XUz9W
u/9t2nY0wkfQqDgUWFc/VtW07e4UOcKV2lgjIMhaP5LreG9vxD3C9t/neQb9
XT80zpOYnSlBwg3nEXGWu2A/6x5nLKDEQ8KpWx/bFltiPyzrkPRDXEbCwUpp
wWryYz+wabN+RBZJwjyuibBerGU/gFOs2eBLTMJAj5nVv0hnP3KS7GxLkk/C
p+R/A8EHaT/9Y8Ecs71Rwoq0oq2Vvmo/ygPVQXXfU8L3AbWN11dsP1/Szp5P
FFbCxsOddrkTbj+SBxT0eL5Ywh8DdpUIsm8/1AuKt9qEW8JtW5Lee7lwP1RA
qIPs4F7CifKHMN2VcT9MI7PluElhwmpIdR11Y3I/Aroql+A1Y8J82M0OXUJz
PxGF3bB9iGXCUycem3sSdD9quSMSjfJnwmizjOWD3nQ/Z9xn7+WQasKueWY0
3Lt1P3ceG/2ktm3Cuf43HmuKdj/xGI34QHtwwvW9dAxKanc/HWLU0EZtcsJv
us+4EkZ4P9KJ4rbWiXTCrnUiABITeT/ezzqWsbN2wh5r4Eth8Xk/dLOl/oJG
ecJTH5Yy58B6P51IXZ/653vCxhBq11aMez8tFA9lsLZ+wmo8qYAWaXw/r0dM
Ny8EgcLTJuDEDDd9P4KeM9hks4LCbUuCDVMWfj+l1GdTOq+EwswuHPHP5n4/
oTBl8KKxhsJpT9SSNrN/P9AV94Da0YjCHNV7nHZIgD+WS9gWWU+LwuZhCT3t
r4A/RLfrLA7RjcLJi8zfCyCBPyuqFI4ZX5DCS9SeYR+OgT/eqPpNf+uRwi/8
7DDO9IE/VErnjDJ4k8IswXACJWSCPyssEHQzRZXCi2VwIRfMgj9kR92C+xGX
wokofx/+MYM/xykbt4rzmMKgiMMfjaCDPz5miaD2IJvCGciDbbcHhD96RQp4
Zkudws5k0BSECYQ/5oGUmF9VncKEAR28UAuEP6a842pbX53C8Dq2CuoOhD9y
PtYmW3Odwsat6KccFoQ//bQtCnubncJyk03igSSEPwZV7u887J3CzF4XV0xB
hD84OonEzI+ewoL7Y/4YQ4Q/rnHqGB2ansI3mLCl5USEP2rXTi9wpJ7CotFJ
9H5IhD9B5iqkHrmewnlEfJGxT4Q/jbKBvJzinsImKuHLFl6EPwZEVBoeNp/C
3MYtc+NfhD9VSknMmkCfwpFjehqwYYQ/iepySBpLn8L8nBNpSWWEP2U/c6Eh
YJ/C0w9GBnxshD+Sfo3kUYqfwoiskq1IboQ/QWCP9uSUn8I+Sd9UFXCEP5HV
49Z6n5/CqoJ4o65zhD9AHJQEr7SfwmAfxUp7dYQ/Px34Uk2/n8IVvBHyR3eE
Pzcyv3HuyZ/CylhemRR5hD/WzWxhktSfwoD1qkDheoQ/1t6FIjnfn8JiWFlx

                "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
          "HighlightElements" -> <|
            "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
           "LayoutOptions" -> <|
            "PlotRange" -> {{0, 0.01}, {-8.760899182967709*^12, 
               1.9961241060608036`*^10}}, 
             "Frame" -> {{False, False}, {False, False}}, 
             "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
             "Axes" -> {True, True}, "AspectRatio" -> GoldenRatio^(-1), 
             "DefaultStyle" -> {
               Directive[
                Opacity[1.], 
                AbsoluteThickness[2], 
                Thickness[Large], 
                RGBColor[0.368417, 0.506779, 0.709798]]}, 
             "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                 Identity[
                  Part[#, 1]], 
                 Identity[
                  Part[#, 2]]}& ), 
               "ScalingFunctions" -> {{Identity, Identity}, {
                 Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
             False|>, 
           "Meta" -> <|
            "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
             "Function" -> Plot, "GroupHighlight" -> False|>|>]]& )[<|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
          "LayoutOptions" -> <|
           "PlotRange" -> {{0, 0.01}, {-8.760899182967709*^12, 
              1.9961241060608036`*^10}}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
            "Axes" -> {True, True}, "AspectRatio" -> GoldenRatio^(-1), 
            "DefaultStyle" -> {
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               Thickness[Large], 
               RGBColor[0.368417, 0.506779, 0.709798]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                Identity[
                 Part[#, 1]], 
                Identity[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            Plot, "GroupHighlight" -> False|>|>]]}, 
      Annotation[{{{{}, {}, 
          Annotation[{
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             Thickness[Large], 
             RGBColor[0.368417, 0.506779, 0.709798]], 
            Line[CompressedData["
1:eJwB4QQe+yFib1JlAgAAAE0AAAACAAAAN0T27XsM7D2hbpJ3IZcSQg83u5m3
usk+sFJN/XNWEkIiW8OAf7rZPgNunVHGFRJCLG1HdGO66T5GbyRuapQRQjF2
CW5Vuvk+2jhHrrCREEKzeupqTroJPz2Hfd1tGA1C9Pxa6Uq6GT8eXBAhbAIF
QhU+kyhJuik/EbohTx9a40G5AeOOSM86Pyztb2K3Nw7CWih8HGvqQz8qYl5N
6nsfwsq5eOJ/TEo/7eBOIkHLJ8JijudlipxQP3WAxrRXTDDC8rpxRq/XUz9W
u/9t2nY0wkfQqDgUWFc/VtW07e4UOcKV2lgjIMhaP5LreG9vxD3C9t/neQb9
XT80zpOYnSlBwg3nEXGWu2A/6x5nLKDEQ8KpWx/bFltiPyzrkPRDXEbCwUpp
wWryYz+wabN+RBZJwjyuibBerGU/gFOs2eBLTMJAj5nVv0hnP3KS7GxLkk/C
p+R/A8EHaT/9Y8Ecs71Rwoq0oq2Vvmo/ygPVQXXfU8L3AbWN11dsP1/Szp5P
FFbCxsOddrkTbj+SBxT0eL5Ywh8DdpUIsm8/1AuKt9qEW8JtW5Lee7lwP1RA
qIPs4F7CifKHMN2VcT9MI7PluElhwmpIdR11Y3I/Aroql+A1Y8J82M0OXUJz
PxGF3bB9iGXCUycem3sSdD9quSMSjfJnwmizjOWD3nQ/Z9xn7+WQasKueWY0
3Lt1P3ceG/2ktm3Cuf43HmuKdj/xGI34QHtwwvW9dAxKanc/HWLU0EZtcsJv
us+4EkZ4P9KJ4rbWiXTCrnUiABITeT/ezzqWsbN2wh5r4Eth8Xk/dLOl/oJG
ecJTH5Yy58B6P51IXZ/653vCxhBq11aMez8tFA9lsLZ+wmo8qYAWaXw/r0dM
Ny8EgcLTJuDEDDd9P4KeM9hks4LCbUuCDVMWfj+l1GdTOq+EwswuHPHP5n4/
oTBl8KKxhsJpT9SSNrN/P9AV94Da0YjCHNV7nHZIgD+WS9gWWU+LwuZhCT3t
r4A/RLfrLA7RjcLJi8zfCyCBPyuqFI4ZX5DCS9SeYR+OgT/eqPpNf+uRwi/8
7DDO9IE/VErnjDJ4k8IswXACJWSCPyssEHQzRZXCi2VwIRfMgj9kR92C+xGX
wokofx/+MYM/xykbt4rzmMKgiMMfjaCDPz5miaD2IJvCGciDbbcHhD96RQp4
Zkudws5k0BSECYQ/5oGUmF9VncKEAR28UAuEP6a842pbX53C8Dq2CuoOhD9y
PtYmW3Odwsat6KccFoQ//bQtCnubncJyk03igSSEPwZV7u887J3CzF4XV0xB
hD84OonEzI+ewoL7Y/4YQ4Q/rnHqGB2ansI3mLCl5USEP2rXTi9wpJ7CotFJ
9H5IhD9B5iqkHrmewnlEfJGxT4Q/jbKBvJzinsImKuHLFl6EPwZEVBoeNp/C
3MYtc+NfhD9VSknMmkCfwpFjehqwYYQ/iepySBpLn8L8nBNpSWWEP2U/c6Eh
YJ/C0w9GBnxshD+Sfo3kUYqfwoiskq1IboQ/QWCP9uSUn8I+Sd9UFXCEP5HV
49Z6n5/CqoJ4o65zhD9AHJQEr7SfwmAfxUp7dYQ/Px34Uk2/n8IVvBHyR3eE
Pzcyv3HuyZ/CylhemRR5hD/WzWxhktSfwoD1qkDheoQ/1t6FIjnfn8JiWFlx

             "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
       "HighlightElements" -> <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
        "LayoutOptions" -> <|
         "PlotRange" -> {{0, 0.01}, {-8.760899182967709*^12, 
            1.9961241060608036`*^10}}, 
          "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0},
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
          "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             Thickness[Large], 
             RGBColor[0.368417, 0.506779, 0.709798]]}, 
          "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
              Identity[
               Part[#, 1]], 
              Identity[
               Part[#, 2]]}& ), 
            "ScalingFunctions" -> {{Identity, Identity}, {
              Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>,
         "Meta" -> <|
         "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
          Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]], 
     InterpretationBox[{
       TagBox[{{{{}, {}, 
           TagBox[{
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              Thickness[Large], 
              RGBColor[0.880722, 0.611041, 0.142051]], 
             LineBox[CompressedData["
1:eJwVzH081AccwHGycCUPR6QXjmpFL3law0r35TIOmcqKUXJ3Hg85cXLucuf8
VC4PIeoeeqAiJalj7c5D8yWTET292lJE08XUymizZGt/fF7v/z52zNSdsYu0
tLSCP/W/Hr7vX/MNprbQVUC+xCXTjDxapDfVd6i0PFNl/mYybVVkp0io/pW6
ojGMwtIm0xxT/DNY6gmqd4su07rIhOaaSdq/Sz1H7dXOuF1ywZimzJ5kf6Mm
Ab122H2oZhltZj5iIlBtCYf+sRx2ZerSllPL7QPUDsA9nJtew/rDR6X9opg+
sAm6nJeGpNfpYYS9wCppcivEX276UnZsJfaqssaE2wJheCfP971oDTKLNbES
xXag3uz2VMU54rQ6ze/a41DYkS+cnnjjiv6DlzzNwsOgseqWroWxO1Y8CV9t
2xMBXhUjtSzqJnw/ouHpftwLg1VL/J9to+IyjUlaZUs07FnZE5WU6YN1kZQh
80gmdEVLTOo7tmJHYGIHe5oFjPqmi6UOfujVUNAYVR8LnoyE3zPm6ehdIn10
ix4PYsnzrlVPg7D2N6FOh14i9E/3kmLoIShpqr5a0c4GlVUoDop24F/azUWP
w5Lhwd+WZ91SQrG783SmynQ/vCtas+tV+y6k6GRW6N9IBZtGu0CmfTimRJYN
81UcOFJmIdtoGokF00dcnlWkQXdz9eJUehSy6VxrLusAxAjeus3fjUbBL/2G
e2np0Dqe1B93n4mh62zkfHIGjF1/4f3ZZAwmKAvH84YzoMj1VPOYUzw28OI2
Pm3hgkLhN2U2kYiqBQ+bJEkmFH64ojWnSsbZtgyDQPZBCB5vS79gwMFU9cAP
ZL8suJ9AnPQbTcMG7iotsikP4iodXUo60tEm6XkQ4x0PjIQkhf5HLoZSKt00
P2bDT4rZ3fFfZ2G3Mfvx7kI+SCKmJJubs5HtVScyTxRA79AFz4XKQ/hg7fMu
A49D0KVhupNoIkwJEi8LNc+Bsx7nW/w/5GKfk9W7gZc50Poq4yRTnYeJIQ/L
3JVCYOy+QkjK89HqEV+RSRfBwvy9zpm2I/iSQdry+poInCxFts5TBXjnWN/I
UttcCJ/7000vqxCDHp5hUIpzoY41e/RfhxJ0np9yuTuTCxOrFZ3Bb46jYwdn
0ecxYjiRpNlQJSzDY7EcO4s+MXQ3BMz1Gp/AAnshZcE1D0JVmsOGTRV47mgn
pehcHpRUxydESk+iZU9eyk09AsrjBbaLBVK8GzNoRpAIIOW0K5SEFAlt69bt
Swkwq13BiSmS4ttN3y+ZNCTAaeiOdf8ZKXZffVVrZU5AyrBxlbpDigfKg8dy
1xAgFQ/V6OrLsC/KImybz6e/3XcNsZUyFH9gLazYSoD+Fw2j+87K0ONU48Vx
XwJ8Swd4ey7JsPpewEwOnYDzls5P9qhlyPMVlF4PIYB/mhOfPSzDtetHfzaP
IsBtNt/MYZ0cn3ZvSH+xjwBy0PaeABc5lrKyVzYyCGjj9WmSv5LjvMI0MSCW
gHMplUnqIDk+MPLTFSQTIA6WlB3gyPFofdlV+n4C1tdpN9bw5EgNGPl2OYeA
4zpVXs/EcrwszjrfkE6AhdL04o4KOUZTbgfyuQQo67tyS87IcXmrybT/QQII
nYiBgVo59oZHSc14BNyY8CkmX5ejaPay92g2AbqGU+1hajn+B4lpW1s=
              "]]}, Annotation[#, "Charting`Private`Tag#1"]& ]}}, {}}, {
        "WolframDynamicHighlight", <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
       DynamicBox[
        (Charting`HighlightActionBox["DynamicHighlight", {}, 
         Slot["HighlightElements"], 
         Slot["LayoutOptions"], 
         Slot["Meta"], 
         Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
             Annotation[{
               Directive[
                Opacity[1.], 
                AbsoluteThickness[2], 
                Thickness[Large], 
                RGBColor[0.880722, 0.611041, 0.142051]], 
               Line[CompressedData["
1:eJwVzH081AccwHGycCUPR6QXjmpFL3law0r35TIOmcqKUXJ3Hg85cXLucuf8
VC4PIeoeeqAiJalj7c5D8yWTET292lJE08XUymizZGt/fF7v/z52zNSdsYu0
tLSCP/W/Hr7vX/MNprbQVUC+xCXTjDxapDfVd6i0PFNl/mYybVVkp0io/pW6
ojGMwtIm0xxT/DNY6gmqd4su07rIhOaaSdq/Sz1H7dXOuF1ywZimzJ5kf6Mm
Ab122H2oZhltZj5iIlBtCYf+sRx2ZerSllPL7QPUDsA9nJtew/rDR6X9opg+
sAm6nJeGpNfpYYS9wCppcivEX276UnZsJfaqssaE2wJheCfP971oDTKLNbES
xXag3uz2VMU54rQ6ze/a41DYkS+cnnjjiv6DlzzNwsOgseqWroWxO1Y8CV9t
2xMBXhUjtSzqJnw/ouHpftwLg1VL/J9to+IyjUlaZUs07FnZE5WU6YN1kZQh
80gmdEVLTOo7tmJHYGIHe5oFjPqmi6UOfujVUNAYVR8LnoyE3zPm6ehdIn10
ix4PYsnzrlVPg7D2N6FOh14i9E/3kmLoIShpqr5a0c4GlVUoDop24F/azUWP
w5Lhwd+WZ91SQrG783SmynQ/vCtas+tV+y6k6GRW6N9IBZtGu0CmfTimRJYN
81UcOFJmIdtoGokF00dcnlWkQXdz9eJUehSy6VxrLusAxAjeus3fjUbBL/2G
e2np0Dqe1B93n4mh62zkfHIGjF1/4f3ZZAwmKAvH84YzoMj1VPOYUzw28OI2
Pm3hgkLhN2U2kYiqBQ+bJEkmFH64ojWnSsbZtgyDQPZBCB5vS79gwMFU9cAP
ZL8suJ9AnPQbTcMG7iotsikP4iodXUo60tEm6XkQ4x0PjIQkhf5HLoZSKt00
P2bDT4rZ3fFfZ2G3Mfvx7kI+SCKmJJubs5HtVScyTxRA79AFz4XKQ/hg7fMu
A49D0KVhupNoIkwJEi8LNc+Bsx7nW/w/5GKfk9W7gZc50Poq4yRTnYeJIQ/L
3JVCYOy+QkjK89HqEV+RSRfBwvy9zpm2I/iSQdry+poInCxFts5TBXjnWN/I
UttcCJ/7000vqxCDHp5hUIpzoY41e/RfhxJ0np9yuTuTCxOrFZ3Bb46jYwdn
0ecxYjiRpNlQJSzDY7EcO4s+MXQ3BMz1Gp/AAnshZcE1D0JVmsOGTRV47mgn
pehcHpRUxydESk+iZU9eyk09AsrjBbaLBVK8GzNoRpAIIOW0K5SEFAlt69bt
Swkwq13BiSmS4ttN3y+ZNCTAaeiOdf8ZKXZffVVrZU5AyrBxlbpDigfKg8dy
1xAgFQ/V6OrLsC/KImybz6e/3XcNsZUyFH9gLazYSoD+Fw2j+87K0ONU48Vx
XwJ8Swd4ey7JsPpewEwOnYDzls5P9qhlyPMVlF4PIYB/mhOfPSzDtetHfzaP
IsBtNt/MYZ0cn3ZvSH+xjwBy0PaeABc5lrKyVzYyCGjj9WmSv5LjvMI0MSCW
gHMplUnqIDk+MPLTFSQTIA6WlB3gyPFofdlV+n4C1tdpN9bw5EgNGPl2OYeA
4zpVXs/EcrwszjrfkE6AhdL04o4KOUZTbgfyuQQo67tyS87IcXmrybT/QQII
nYiBgVo59oZHSc14BNyY8CkmX5ejaPay92g2AbqGU+1hajn+B4lpW1s=
                "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
          "HighlightElements" -> <|
            "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
           "LayoutOptions" -> <|
            "PlotRange" -> {{0, 0.01}, {-7.621787499267506*^12, 
               1.982084007993094*^10}}, 
             "Frame" -> {{False, False}, {False, False}}, 
             "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
             "Axes" -> {True, True}, "AspectRatio" -> GoldenRatio^(-1), 
             "DefaultStyle" -> {
               Directive[
                Opacity[1.], 
                AbsoluteThickness[2], 
                Thickness[Large], 
                RGBColor[0.880722, 0.611041, 0.142051]]}, 
             "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                 Identity[
                  Part[#, 1]], 
                 Identity[
                  Part[#, 2]]}& ), 
               "ScalingFunctions" -> {{Identity, Identity}, {
                 Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
             False|>, 
           "Meta" -> <|
            "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
             "Function" -> Plot, "GroupHighlight" -> False|>|>]]& )[<|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
          "LayoutOptions" -> <|
           "PlotRange" -> {{0, 0.01}, {-7.621787499267506*^12, 
              1.982084007993094*^10}}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
            "Axes" -> {True, True}, "AspectRatio" -> GoldenRatio^(-1), 
            "DefaultStyle" -> {
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               Thickness[Large], 
               RGBColor[0.880722, 0.611041, 0.142051]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                Identity[
                 Part[#, 1]], 
                Identity[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            Plot, "GroupHighlight" -> False|>|>]]}, 
      Annotation[{{{{}, {}, 
          Annotation[{
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             Thickness[Large], 
             RGBColor[0.880722, 0.611041, 0.142051]], 
            Line[CompressedData["
1:eJwVzH081AccwHGycCUPR6QXjmpFL3law0r35TIOmcqKUXJ3Hg85cXLucuf8
VC4PIeoeeqAiJalj7c5D8yWTET292lJE08XUymizZGt/fF7v/z52zNSdsYu0
tLSCP/W/Hr7vX/MNprbQVUC+xCXTjDxapDfVd6i0PFNl/mYybVVkp0io/pW6
ojGMwtIm0xxT/DNY6gmqd4su07rIhOaaSdq/Sz1H7dXOuF1ywZimzJ5kf6Mm
Ab122H2oZhltZj5iIlBtCYf+sRx2ZerSllPL7QPUDsA9nJtew/rDR6X9opg+
sAm6nJeGpNfpYYS9wCppcivEX276UnZsJfaqssaE2wJheCfP971oDTKLNbES
xXag3uz2VMU54rQ6ze/a41DYkS+cnnjjiv6DlzzNwsOgseqWroWxO1Y8CV9t
2xMBXhUjtSzqJnw/ouHpftwLg1VL/J9to+IyjUlaZUs07FnZE5WU6YN1kZQh
80gmdEVLTOo7tmJHYGIHe5oFjPqmi6UOfujVUNAYVR8LnoyE3zPm6ehdIn10
ix4PYsnzrlVPg7D2N6FOh14i9E/3kmLoIShpqr5a0c4GlVUoDop24F/azUWP
w5Lhwd+WZ91SQrG783SmynQ/vCtas+tV+y6k6GRW6N9IBZtGu0CmfTimRJYN
81UcOFJmIdtoGokF00dcnlWkQXdz9eJUehSy6VxrLusAxAjeus3fjUbBL/2G
e2np0Dqe1B93n4mh62zkfHIGjF1/4f3ZZAwmKAvH84YzoMj1VPOYUzw28OI2
Pm3hgkLhN2U2kYiqBQ+bJEkmFH64ojWnSsbZtgyDQPZBCB5vS79gwMFU9cAP
ZL8suJ9AnPQbTcMG7iotsikP4iodXUo60tEm6XkQ4x0PjIQkhf5HLoZSKt00
P2bDT4rZ3fFfZ2G3Mfvx7kI+SCKmJJubs5HtVScyTxRA79AFz4XKQ/hg7fMu
A49D0KVhupNoIkwJEi8LNc+Bsx7nW/w/5GKfk9W7gZc50Poq4yRTnYeJIQ/L
3JVCYOy+QkjK89HqEV+RSRfBwvy9zpm2I/iSQdry+poInCxFts5TBXjnWN/I
UttcCJ/7000vqxCDHp5hUIpzoY41e/RfhxJ0np9yuTuTCxOrFZ3Bb46jYwdn
0ecxYjiRpNlQJSzDY7EcO4s+MXQ3BMz1Gp/AAnshZcE1D0JVmsOGTRV47mgn
pehcHpRUxydESk+iZU9eyk09AsrjBbaLBVK8GzNoRpAIIOW0K5SEFAlt69bt
Swkwq13BiSmS4ttN3y+ZNCTAaeiOdf8ZKXZffVVrZU5AyrBxlbpDigfKg8dy
1xAgFQ/V6OrLsC/KImybz6e/3XcNsZUyFH9gLazYSoD+Fw2j+87K0ONU48Vx
XwJ8Swd4ey7JsPpewEwOnYDzls5P9qhlyPMVlF4PIYB/mhOfPSzDtetHfzaP
IsBtNt/MYZ0cn3ZvSH+xjwBy0PaeABc5lrKyVzYyCGjj9WmSv5LjvMI0MSCW
gHMplUnqIDk+MPLTFSQTIA6WlB3gyPFofdlV+n4C1tdpN9bw5EgNGPl2OYeA
4zpVXs/EcrwszjrfkE6AhdL04o4KOUZTbgfyuQQo67tyS87IcXmrybT/QQII
nYiBgVo59oZHSc14BNyY8CkmX5ejaPay92g2AbqGU+1hajn+B4lpW1s=
             "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
       "HighlightElements" -> <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
        "LayoutOptions" -> <|
         "PlotRange" -> {{0, 0.01}, {-7.621787499267506*^12, 
            1.982084007993094*^10}}, 
          "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0},
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
          "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             Thickness[Large], 
             RGBColor[0.880722, 0.611041, 0.142051]]}, 
          "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
              Identity[
               Part[#, 1]], 
              Identity[
               Part[#, 2]]}& ), 
            "ScalingFunctions" -> {{Identity, Identity}, {
              Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>,
         "Meta" -> <|
         "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
          Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]], 
     InterpretationBox[{
       TagBox[{{{{}, {}, 
           TagBox[{
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              Thickness[Large], 
              RGBColor[0.560181, 0.691569, 0.194885]], 
             LineBox[CompressedData["
1:eJwVzHk41AkYwHFHKUSMa23D0Jam6FBbU2LeDDGmrJ5URFl3IcY1GOMY/GyZ
mB8yjkJWWmkjhWpGbc2rLK2iXCvWkSSq5wkjbdcef3yfz39fc3/u/iAVJSUl
1//6X4bj+7eCZW/sYsIj3k7YU1jLGc0lN2XtTKpj+7iONoW10rtFmCobYBYy
h6p3PtNlWYU7xwbIpphHRsbO50brsqzj1CMOyv5m3irxSt5+QYfVkDgd+oNM
HTS4+WdV1LVZis9eUxyZMRgPXolUES9hGTDP0F1ka+GuJFhncuO8vVR5XMzu
tIGoXNW7gUJl9KInUcOmHWBOs6bAdNgAH0oTnqfu5YBoLZQZ+Zqjv3gySFS6
D/a2dz5OC6bjrCzK6Wq/O8gHCwpj1Taic9el7fqeHrA4M7mKsm4LSp55fmfW
5gUCiwrGQP82fD8yyVf7chS0lesUZoE2qDWpG1XY7AsW4ou9K44zscabNmjo
7Q8mL/Kjf15vj3JOiDx0NgDc2DKxyU4HtK3Lqve5EgSK5J7B22W7cRdZ0nuX
fQzoCYqqykVsrH6RqipfEgJ9tvJ69QEOihorayW/hUKzWZEG9YUrLig35fR7
nIAsavwZinAftraUxUn1IuDR0o6Xt7z2I001TrL0OhceOMxrzbMOYLh3/rBA
Ggm5i60fLIgOYdbsyU1/SaLAjpGbO734MIayeSa8gGg4p1kx15jvjUl/PtI+
yoqBYw7VPdxyH3RfY3pOQImFrOZey74RXzzekD2RMRwLNYqnRkU5/ljHD/5+
qJkHbRQNxubsQJR+ZZiGieJAzjapNZcE4/yd2GWc0Hio6naW2H05jlxZ5y2K
UwKUrhng2uWFYR1vpRJFjw+9lvvlNVYRaBo2usdvhg/F954s9JRFojutcPPk
vUTgtrEsmPRobNUJ7T+ULYBMXnue8u8xGGpbIzQMSYKMpMZ1ohoedluM3l/G
SIYdykmZqqfjMXxPupa7YQq8Ljkslt/kY8cG6kznyxQoXvjEaB0VYIhbT/62
hlRYdELNytE0Bam9gtI4thDumNwIbvAQ4ks/dbu3V4XwMf5Iy7Wzadh+umNE
0ywNPMc/1DI0MnBPT7kfTZwGNKvXMSyCwI2f32x6rEgDQ8JJVDOXiVbySJXV
gengcFK/eHveSTwdFGlu1JEOTa0TQsIsC7PoqbSv1hlA1czaQWsQYcWpFlpO
RQbwitJkbdHZaNyWEX5zCQGn5rivx6lifBzYpU+oE3B+ddOE3yoxEsomt/dp
EvDJeIvnqKUY39nc0JjWJuBeX3/lsI0YW2tfVVMNCdhZdFY66inG6DOuz9NW
EaDUtZX1sUCMHT5GHnvtCfBumXJL1iIx/VPA128cCLClc7qXGpDIKK6/OOFI
QDlnqqmASmLlExdFCpsAZn6lpNaSRL5jUt41NwLyXNdcGnch0WLd2B+GPgQU
SxW+vj+RONS6Pmb8RwJ6Mxp5Mzkk5gUkflvvR8DlgwlD6RISP5fqhbgEEbDb
uq70lyoSu5c7qSWdIECyQq9rBkk8dSW/lh1BwK9NdkczH5LIdBk5YBBJQKrT
+a3GT0m8nJ5woS6GALvrRfftx0j0pT3gCHgEqHXG8vtekWhwW3fWOZ6AuguG
cWHvSHzo6VOizyeAHl4uVfpAonD+8q6xxP/+iRscCv8h8V9ni1ZA
              "]]}, Annotation[#, "Charting`Private`Tag#1"]& ]}}, {}}, {
        "WolframDynamicHighlight", <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
       DynamicBox[
        (Charting`HighlightActionBox["DynamicHighlight", {}, 
         Slot["HighlightElements"], 
         Slot["LayoutOptions"], 
         Slot["Meta"], 
         Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
             Annotation[{
               Directive[
                Opacity[1.], 
                AbsoluteThickness[2], 
                Thickness[Large], 
                RGBColor[0.560181, 0.691569, 0.194885]], 
               Line[CompressedData["
1:eJwVzHk41AkYwHFHKUSMa23D0Jam6FBbU2LeDDGmrJ5URFl3IcY1GOMY/GyZ
mB8yjkJWWmkjhWpGbc2rLK2iXCvWkSSq5wkjbdcef3yfz39fc3/u/iAVJSUl
1//6X4bj+7eCZW/sYsIj3k7YU1jLGc0lN2XtTKpj+7iONoW10rtFmCobYBYy
h6p3PtNlWYU7xwbIpphHRsbO50brsqzj1CMOyv5m3irxSt5+QYfVkDgd+oNM
HTS4+WdV1LVZis9eUxyZMRgPXolUES9hGTDP0F1ka+GuJFhncuO8vVR5XMzu
tIGoXNW7gUJl9KInUcOmHWBOs6bAdNgAH0oTnqfu5YBoLZQZ+Zqjv3gySFS6
D/a2dz5OC6bjrCzK6Wq/O8gHCwpj1Taic9el7fqeHrA4M7mKsm4LSp55fmfW
5gUCiwrGQP82fD8yyVf7chS0lesUZoE2qDWpG1XY7AsW4ou9K44zscabNmjo
7Q8mL/Kjf15vj3JOiDx0NgDc2DKxyU4HtK3Lqve5EgSK5J7B22W7cRdZ0nuX
fQzoCYqqykVsrH6RqipfEgJ9tvJ69QEOihorayW/hUKzWZEG9YUrLig35fR7
nIAsavwZinAftraUxUn1IuDR0o6Xt7z2I001TrL0OhceOMxrzbMOYLh3/rBA
Ggm5i60fLIgOYdbsyU1/SaLAjpGbO734MIayeSa8gGg4p1kx15jvjUl/PtI+
yoqBYw7VPdxyH3RfY3pOQImFrOZey74RXzzekD2RMRwLNYqnRkU5/ljHD/5+
qJkHbRQNxubsQJR+ZZiGieJAzjapNZcE4/yd2GWc0Hio6naW2H05jlxZ5y2K
UwKUrhng2uWFYR1vpRJFjw+9lvvlNVYRaBo2usdvhg/F954s9JRFojutcPPk
vUTgtrEsmPRobNUJ7T+ULYBMXnue8u8xGGpbIzQMSYKMpMZ1ohoedluM3l/G
SIYdykmZqqfjMXxPupa7YQq8Ljkslt/kY8cG6kznyxQoXvjEaB0VYIhbT/62
hlRYdELNytE0Bam9gtI4thDumNwIbvAQ4ks/dbu3V4XwMf5Iy7Wzadh+umNE
0ywNPMc/1DI0MnBPT7kfTZwGNKvXMSyCwI2f32x6rEgDQ8JJVDOXiVbySJXV
gengcFK/eHveSTwdFGlu1JEOTa0TQsIsC7PoqbSv1hlA1czaQWsQYcWpFlpO
RQbwitJkbdHZaNyWEX5zCQGn5rivx6lifBzYpU+oE3B+ddOE3yoxEsomt/dp
EvDJeIvnqKUY39nc0JjWJuBeX3/lsI0YW2tfVVMNCdhZdFY66inG6DOuz9NW
EaDUtZX1sUCMHT5GHnvtCfBumXJL1iIx/VPA128cCLClc7qXGpDIKK6/OOFI
QDlnqqmASmLlExdFCpsAZn6lpNaSRL5jUt41NwLyXNdcGnch0WLd2B+GPgQU
SxW+vj+RONS6Pmb8RwJ6Mxp5Mzkk5gUkflvvR8DlgwlD6RISP5fqhbgEEbDb
uq70lyoSu5c7qSWdIECyQq9rBkk8dSW/lh1BwK9NdkczH5LIdBk5YBBJQKrT
+a3GT0m8nJ5woS6GALvrRfftx0j0pT3gCHgEqHXG8vtekWhwW3fWOZ6AuguG
cWHvSHzo6VOizyeAHl4uVfpAonD+8q6xxP/+iRscCv8h8V9ni1ZA
                "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
          "HighlightElements" -> <|
            "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
           "LayoutOptions" -> <|
            "PlotRange" -> {{0, 0.01}, {-4.3978247633433335`*^12, 
               1.9603749723606884`*^10}}, 
             "Frame" -> {{False, False}, {False, False}}, 
             "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
             "Axes" -> {True, True}, "AspectRatio" -> GoldenRatio^(-1), 
             "DefaultStyle" -> {
               Directive[
                Opacity[1.], 
                AbsoluteThickness[2], 
                Thickness[Large], 
                RGBColor[0.560181, 0.691569, 0.194885]]}, 
             "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                 Identity[
                  Part[#, 1]], 
                 Identity[
                  Part[#, 2]]}& ), 
               "ScalingFunctions" -> {{Identity, Identity}, {
                 Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
             False|>, 
           "Meta" -> <|
            "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
             "Function" -> Plot, "GroupHighlight" -> False|>|>]]& )[<|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
          "LayoutOptions" -> <|
           "PlotRange" -> {{0, 0.01}, {-4.3978247633433335`*^12, 
              1.9603749723606884`*^10}}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
            "Axes" -> {True, True}, "AspectRatio" -> GoldenRatio^(-1), 
            "DefaultStyle" -> {
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               Thickness[Large], 
               RGBColor[0.560181, 0.691569, 0.194885]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                Identity[
                 Part[#, 1]], 
                Identity[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            Plot, "GroupHighlight" -> False|>|>]]}, 
      Annotation[{{{{}, {}, 
          Annotation[{
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             Thickness[Large], 
             RGBColor[0.560181, 0.691569, 0.194885]], 
            Line[CompressedData["
1:eJwVzHk41AkYwHFHKUSMa23D0Jam6FBbU2LeDDGmrJ5URFl3IcY1GOMY/GyZ
mB8yjkJWWmkjhWpGbc2rLK2iXCvWkSSq5wkjbdcef3yfz39fc3/u/iAVJSUl
1//6X4bj+7eCZW/sYsIj3k7YU1jLGc0lN2XtTKpj+7iONoW10rtFmCobYBYy
h6p3PtNlWYU7xwbIpphHRsbO50brsqzj1CMOyv5m3irxSt5+QYfVkDgd+oNM
HTS4+WdV1LVZis9eUxyZMRgPXolUES9hGTDP0F1ka+GuJFhncuO8vVR5XMzu
tIGoXNW7gUJl9KInUcOmHWBOs6bAdNgAH0oTnqfu5YBoLZQZ+Zqjv3gySFS6
D/a2dz5OC6bjrCzK6Wq/O8gHCwpj1Taic9el7fqeHrA4M7mKsm4LSp55fmfW
5gUCiwrGQP82fD8yyVf7chS0lesUZoE2qDWpG1XY7AsW4ou9K44zscabNmjo
7Q8mL/Kjf15vj3JOiDx0NgDc2DKxyU4HtK3Lqve5EgSK5J7B22W7cRdZ0nuX
fQzoCYqqykVsrH6RqipfEgJ9tvJ69QEOihorayW/hUKzWZEG9YUrLig35fR7
nIAsavwZinAftraUxUn1IuDR0o6Xt7z2I001TrL0OhceOMxrzbMOYLh3/rBA
Ggm5i60fLIgOYdbsyU1/SaLAjpGbO734MIayeSa8gGg4p1kx15jvjUl/PtI+
yoqBYw7VPdxyH3RfY3pOQImFrOZey74RXzzekD2RMRwLNYqnRkU5/ljHD/5+
qJkHbRQNxubsQJR+ZZiGieJAzjapNZcE4/yd2GWc0Hio6naW2H05jlxZ5y2K
UwKUrhng2uWFYR1vpRJFjw+9lvvlNVYRaBo2usdvhg/F954s9JRFojutcPPk
vUTgtrEsmPRobNUJ7T+ULYBMXnue8u8xGGpbIzQMSYKMpMZ1ohoedluM3l/G
SIYdykmZqqfjMXxPupa7YQq8Ljkslt/kY8cG6kznyxQoXvjEaB0VYIhbT/62
hlRYdELNytE0Bam9gtI4thDumNwIbvAQ4ks/dbu3V4XwMf5Iy7Wzadh+umNE
0ywNPMc/1DI0MnBPT7kfTZwGNKvXMSyCwI2f32x6rEgDQ8JJVDOXiVbySJXV
gengcFK/eHveSTwdFGlu1JEOTa0TQsIsC7PoqbSv1hlA1czaQWsQYcWpFlpO
RQbwitJkbdHZaNyWEX5zCQGn5rivx6lifBzYpU+oE3B+ddOE3yoxEsomt/dp
EvDJeIvnqKUY39nc0JjWJuBeX3/lsI0YW2tfVVMNCdhZdFY66inG6DOuz9NW
EaDUtZX1sUCMHT5GHnvtCfBumXJL1iIx/VPA128cCLClc7qXGpDIKK6/OOFI
QDlnqqmASmLlExdFCpsAZn6lpNaSRL5jUt41NwLyXNdcGnch0WLd2B+GPgQU
SxW+vj+RONS6Pmb8RwJ6Mxp5Mzkk5gUkflvvR8DlgwlD6RISP5fqhbgEEbDb
uq70lyoSu5c7qSWdIECyQq9rBkk8dSW/lh1BwK9NdkczH5LIdBk5YBBJQKrT
+a3GT0m8nJ5woS6GALvrRfftx0j0pT3gCHgEqHXG8vtekWhwW3fWOZ6AuguG
cWHvSHzo6VOizyeAHl4uVfpAonD+8q6xxP/+iRscCv8h8V9ni1ZA
             "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
       "HighlightElements" -> <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
        "LayoutOptions" -> <|
         "PlotRange" -> {{0, 0.01}, {-4.3978247633433335`*^12, 
            1.9603749723606884`*^10}}, 
          "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0},
           "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
          "AspectRatio" -> GoldenRatio^(-1), "DefaultStyle" -> {
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             Thickness[Large], 
             RGBColor[0.560181, 0.691569, 0.194885]]}, 
          "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
              Identity[
               Part[#, 1]], 
              Identity[
               Part[#, 2]]}& ), 
            "ScalingFunctions" -> {{Identity, Identity}, {
              Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>,
         "Meta" -> <|
         "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
          Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]]}, {
    PlotRange -> {{0, 0.002}, {20000000000, -200000000000}}, DisplayFunction -> 
     Identity, DisplayFunction -> Identity, Ticks -> {Automatic, Automatic}, 
     AxesOrigin -> {0, 0}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, DisplayFunction -> Identity, 
     PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.05], 
        Scaled[0.05]}}, PlotRangeClipping -> True, ImagePadding -> All, 
     DisplayFunction -> Identity, AspectRatio -> 
     NCache[GoldenRatio^(-1), 0.6180339887498948], Axes -> {True, True}, 
     AxesLabel -> {
       FormBox[
        TagBox["h", HoldForm], TraditionalForm], 
       FormBox[
        TagBox["\[Chi]", HoldForm], TraditionalForm]}, AxesOrigin -> {0, 0}, 
     DisplayFunction :> Identity, Frame -> {{False, False}, {False, False}}, 
     FrameLabel -> {{
        FormBox[
         TagBox["\"\[Chi]\"", HoldForm], TraditionalForm], None}, {
        FormBox[
         TagBox["\"h\"", HoldForm], TraditionalForm], None}}, 
     FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
     GridLines -> {None, None}, GridLinesStyle -> Directive[
       GrayLevel[0.5, 0.4]], 
     Method -> {
      "DefaultBoundaryStyle" -> Automatic, 
       "DefaultGraphicsInteraction" -> {
        "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
         "Effects" -> {
          "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
           "Droplines" -> {
            "freeformCursorMode" -> True, 
             "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
       "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None,
        "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& ), "CopiedValueFunction" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& )}}, 
     PlotRange -> {{0, 0.01}, {-8.760899182967709*^12, 
       1.9961241060608036`*^10}}, PlotRangeClipping -> True, 
     PlotRangePadding -> {{
        Scaled[0.02], 
        Scaled[0.02]}, {
        Scaled[0.02], 
        Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}], 
   FormBox[
    TagBox[
     GridBox[{{
        FormBox[
         TemplateBox[{"\"\[Mu] = 200\""}, "LineLegend", 
          DisplayFunction -> (StyleBox[
            StyleBox[
             PaneBox[
              TagBox[
               GridBox[{{
                  TagBox[
                   GridBox[{{
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[2], 
                    Thickness[Large], 
                    RGBColor[0.368417, 0.506779, 0.709798]], {
                    LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[2], 
                    Thickness[Large], 
                    RGBColor[0.368417, 0.506779, 0.709798]], {}}}, 
                    AspectRatio -> Full, ImageSize -> {20, 12.5}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                    AutoDelete -> False, 
                    GridBoxDividers -> {
                    "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                    GridBoxItemSize -> {
                    "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
                GridBoxAlignment -> {
                 "Columns" -> {{Left}}, "Rows" -> {{Top}}}, AutoDelete -> 
                False, GridBoxItemSize -> {
                 "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
               "Grid"], Alignment -> Left, AppearanceElements -> None, 
              ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
              "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
            FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
            False]& ), InterpretationFunction :> (RowBox[{"LineLegend", "[", 
             RowBox[{
               RowBox[{"{", 
                 RowBox[{"Directive", "[", 
                   RowBox[{
                    RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                    RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
                    RowBox[{"Thickness", "[", "Large", "]"}], ",", 
                    
                    TemplateBox[<|
                    "color" -> RGBColor[0.368417, 0.506779, 0.709798]|>, 
                    "RGBColorSwatchTemplate"]}], "]"}], "}"}], ",", 
               RowBox[{"{", #, "}"}], ",", 
               RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
               RowBox[{"LabelStyle", "\[Rule]", 
                 RowBox[{"{", "}"}]}], ",", 
               RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
          Editable -> True], TraditionalForm]}, {
        FormBox[
         TemplateBox[{"\"\[Mu] = 400\""}, "LineLegend", 
          DisplayFunction -> (StyleBox[
            StyleBox[
             PaneBox[
              TagBox[
               GridBox[{{
                  TagBox[
                   GridBox[{{
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[2], 
                    Thickness[Large], 
                    RGBColor[0.880722, 0.611041, 0.142051]], {
                    LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[2], 
                    Thickness[Large], 
                    RGBColor[0.880722, 0.611041, 0.142051]], {}}}, 
                    AspectRatio -> Full, ImageSize -> {20, 12.5}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                    AutoDelete -> False, 
                    GridBoxDividers -> {
                    "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                    GridBoxItemSize -> {
                    "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
                GridBoxAlignment -> {
                 "Columns" -> {{Left}}, "Rows" -> {{Top}}}, AutoDelete -> 
                False, 
                GridBoxItemSize -> {
                 "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
               "Grid"], Alignment -> Left, AppearanceElements -> None, 
              ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
              "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
            FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
            False]& ), InterpretationFunction :> (RowBox[{"LineLegend", "[", 
             RowBox[{
               RowBox[{"{", 
                 RowBox[{"Directive", "[", 
                   RowBox[{
                    RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                    RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
                    RowBox[{"Thickness", "[", "Large", "]"}], ",", 
                    
                    TemplateBox[<|
                    "color" -> RGBColor[0.880722, 0.611041, 0.142051]|>, 
                    "RGBColorSwatchTemplate"]}], "]"}], "}"}], ",", 
               RowBox[{"{", #, "}"}], ",", 
               RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
               RowBox[{"LabelStyle", "\[Rule]", 
                 RowBox[{"{", "}"}]}], ",", 
               RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
          Editable -> True], TraditionalForm]}, {
        FormBox[
         TemplateBox[{"\"\[Mu] = 600\""}, "LineLegend", 
          DisplayFunction -> (StyleBox[
            StyleBox[
             PaneBox[
              TagBox[
               GridBox[{{
                  TagBox[
                   GridBox[{{
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[2], 
                    Thickness[Large], 
                    RGBColor[0.560181, 0.691569, 0.194885]], {
                    LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    AbsoluteThickness[2], 
                    Thickness[Large], 
                    RGBColor[0.560181, 0.691569, 0.194885]], {}}}, 
                    AspectRatio -> Full, ImageSize -> {20, 12.5}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #}}, 
                    GridBoxAlignment -> {
                    "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                    AutoDelete -> False, 
                    GridBoxDividers -> {
                    "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                    GridBoxItemSize -> {
                    "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                    GridBoxSpacings -> {
                    "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
                GridBoxAlignment -> {
                 "Columns" -> {{Left}}, "Rows" -> {{Top}}}, AutoDelete -> 
                False, GridBoxItemSize -> {
                 "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
               "Grid"], Alignment -> Left, AppearanceElements -> None, 
              ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
              "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
            FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
            False]& ), InterpretationFunction :> (RowBox[{"LineLegend", "[", 
             RowBox[{
               RowBox[{"{", 
                 RowBox[{"Directive", "[", 
                   RowBox[{
                    RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                    RowBox[{"AbsoluteThickness", "[", "2", "]"}], ",", 
                    RowBox[{"Thickness", "[", "Large", "]"}], ",", 
                    
                    TemplateBox[<|
                    "color" -> RGBColor[0.560181, 0.691569, 0.194885]|>, 
                    "RGBColorSwatchTemplate"]}], "]"}], "}"}], ",", 
               RowBox[{"{", #, "}"}], ",", 
               RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
               RowBox[{"LabelStyle", "\[Rule]", 
                 RowBox[{"{", "}"}]}], ",", 
               RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
          Editable -> True], TraditionalForm]}}, 
      GridBoxAlignment -> {"Columns" -> {{Left}}}, AutoDelete -> False, 
      GridBoxItemSize -> {
       "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
      GridBoxSpacings -> {"Columns" -> {{0}}}], "Grid"], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{3.904454309449253*^9, 3.904455436745964*^9},
 CellLabel->"Out[85]=",ExpressionUUID->"09e2378f-d5cf-463b-ac87-22c2012df9f0"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1387.5, 762},
WindowMargins->{{Automatic, 0}, {0, Automatic}},
TaggingRules-><|"TryRealOnly" -> False|>,
FrontEndVersion->"13.3 for Linux x86 (64-bit) (June 3, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"2dcfb529-5d71-4746-ad70-533b086503a4"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 180, 3, 98, "Title",ExpressionUUID->"d6c1a80a-c73b-4f59-8e6d-9c4688675766"],
Cell[CellGroupData[{
Cell[785, 29, 229, 4, 69, "Chapter",ExpressionUUID->"36b6eb15-893f-46ba-9d0c-0a43f3870d4b"],
Cell[CellGroupData[{
Cell[1039, 37, 235, 4, 67, "Section",ExpressionUUID->"47cf42c4-7ea8-4dfe-9bdb-91ae704b87fb"],
Cell[1277, 43, 2216, 43, 70, "Input",ExpressionUUID->"2bbca513-e54a-49b2-b5c2-bd1f8813112d"],
Cell[3496, 88, 994, 20, 29, "Input",ExpressionUUID->"93b74bc1-fcb4-46b8-9237-c3d7ae236cac"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4527, 113, 255, 4, 67, "Section",ExpressionUUID->"c1f29496-21ed-49d7-8cbe-e7332f8ed35c"],
Cell[4785, 119, 2024, 55, 110, "Input",ExpressionUUID->"4dd3cb7e-048d-4f8f-911e-baec74ae2dbc"],
Cell[6812, 176, 662, 19, 103, "Input",ExpressionUUID->"d330b028-0248-49d4-9335-6a6ee1966783"],
Cell[7477, 197, 846, 24, 80, "Input",ExpressionUUID->"ee305d9d-befa-497b-8193-706d85c7be97"],
Cell[8326, 223, 918, 22, 31, "Input",ExpressionUUID->"b80f2368-140b-4a56-b73a-60d4a9281b6a"],
Cell[9247, 247, 596, 12, 29, "Input",ExpressionUUID->"1239f585-2841-4d27-99c4-cef24e280869"],
Cell[9846, 261, 567, 16, 64, "Input",ExpressionUUID->"d732a494-4d72-4cbe-abf0-a7ad3b203827"],
Cell[10416, 279, 7196, 198, 150, "Input",ExpressionUUID->"f1b3bf2f-1393-4a75-a7aa-5909c05919dc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[17649, 482, 159, 3, 67, "Section",ExpressionUUID->"90584b8a-96b5-4440-88e2-44b89681e651"],
Cell[17811, 487, 1675, 43, 45, "Input",ExpressionUUID->"914ec5d9-0a68-4140-b27e-a8b424e9a47b"],
Cell[CellGroupData[{
Cell[19511, 534, 406, 12, 54, "Subsection",ExpressionUUID->"3e71729b-eb8a-479f-8879-53513b5476ed"],
Cell[19920, 548, 1383, 43, 40, "Text",ExpressionUUID->"24af313f-d68e-4114-a9dc-705aa84424a5"],
Cell[21306, 593, 5975, 169, 211, "Input",ExpressionUUID->"db92f68f-e725-4fa2-826e-d6239abcf6c1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[27318, 767, 177, 3, 54, "Subsection",ExpressionUUID->"657d4b38-63c7-498b-80d9-b38fbe4313c2"],
Cell[27498, 772, 285, 6, 35, "Text",ExpressionUUID->"9f901529-cb83-44f6-af75-f7c6fe1eee44"],
Cell[27786, 780, 2494, 63, 74, "Input",ExpressionUUID->"6e04d732-fbb4-4958-a35f-27c29cfdd30f"],
Cell[30283, 845, 674, 17, 31, "Input",ExpressionUUID->"3ecf507f-a2f5-4205-b9e9-9166e174a6c0"],
Cell[CellGroupData[{
Cell[30982, 866, 172, 2, 29, "Input",ExpressionUUID->"9910579a-43e2-47ad-b855-1bf50399e8e6"],
Cell[31157, 870, 52774, 932, 253, "Output",ExpressionUUID->"73828394-fce1-46cb-a399-41a8e6a0d3b1"]
}, Open  ]],
Cell[83946, 1805, 1408, 34, 72, "Input",ExpressionUUID->"bae1f9c2-7dc7-4db3-bb2b-2c68ac8087e2"],
Cell[CellGroupData[{
Cell[85379, 1843, 108, 1, 29, "Input",ExpressionUUID->"b6ae6f76-cf39-4860-8feb-83c14635b574"],
Cell[85490, 1846, 199842, 3471, 253, "Output",ExpressionUUID->"1536f6d1-441e-4309-a9e2-e414870e5dc3"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[285393, 5324, 234, 4, 67, "Section",ExpressionUUID->"66c50c66-c320-457d-ba84-06d43e68d8ec"],
Cell[CellGroupData[{
Cell[285652, 5332, 386, 12, 54, "Subsection",ExpressionUUID->"e8678039-fcb4-443c-88a4-6b746b492016"],
Cell[286041, 5346, 3795, 103, 129, "Input",ExpressionUUID->"5e0c0fd3-978c-4462-9f1b-81b5238ad396"]
}, Open  ]],
Cell[CellGroupData[{
Cell[289873, 5454, 162, 3, 54, "Subsection",ExpressionUUID->"f099997c-a26e-4085-9b19-3fbe3847a8f7"],
Cell[290038, 5459, 2240, 51, 53, "Input",ExpressionUUID->"c8e2355f-ee00-4a04-bd63-348e0b53641e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[292315, 5515, 316, 9, 54, "Subsection",ExpressionUUID->"f16c50d5-6e34-41be-928b-db8fbcd277a1"],
Cell[292634, 5526, 4469, 144, 211, "Input",ExpressionUUID->"67ee8794-2907-4ce0-a5cd-476187a0064e"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[297164, 5677, 214, 4, 69, "Chapter",ExpressionUUID->"92cb479e-0615-4c9a-9067-eebc02cc0bf2"],
Cell[297381, 5683, 768, 21, 50, "Text",ExpressionUUID->"a1186fba-ee4a-4c99-b2e9-6d233b5b611e"],
Cell[CellGroupData[{
Cell[298174, 5708, 253, 4, 67, "Section",ExpressionUUID->"01738026-e154-476d-9edd-e6f74f22684c"],
Cell[298430, 5714, 167, 3, 35, "Text",ExpressionUUID->"7579165c-1080-458e-91e4-511a6e662c0e"],
Cell[298600, 5719, 553, 10, 29, "Input",ExpressionUUID->"0734e460-4008-4710-9f01-067d6410f6a9"],
Cell[299156, 5731, 5204, 139, 181, "Input",ExpressionUUID->"5f1f240e-9466-46b4-87da-43c094c4d28d"],
Cell[304363, 5872, 795, 20, 31, "Input",ExpressionUUID->"a75d911f-fc5c-49a8-a73d-07396a776d8e"],
Cell[305161, 5894, 1457, 37, 70, "Input",ExpressionUUID->"2369061e-3d3f-472e-9d20-c07acc1b05a0"],
Cell[CellGroupData[{
Cell[306643, 5935, 231, 4, 54, "Subsection",ExpressionUUID->"858455d6-acf1-492f-ac07-779341857158"],
Cell[306877, 5941, 479, 12, 35, "Text",ExpressionUUID->"b4307aed-6854-4b1c-8133-1aa47dd7817a"],
Cell[307359, 5955, 459, 12, 29, "Input",ExpressionUUID->"15855b2b-ae97-4dc0-a185-288ca018208f"],
Cell[307821, 5969, 662, 20, 29, "Input",ExpressionUUID->"faaf4abb-82e4-4ee2-84b7-17f62828f112"],
Cell[308486, 5991, 1647, 36, 31, "Input",ExpressionUUID->"51cbc633-082b-4fc8-8fdf-0bd117d99c18"],
Cell[CellGroupData[{
Cell[310158, 6031, 109, 1, 29, "Input",ExpressionUUID->"3a448e05-ceb8-488c-aaf5-958c8da3aeaa"],
Cell[310270, 6034, 51077, 890, 233, "Output",ExpressionUUID->"50a56a86-92a7-49a8-8a13-d6357851e12c"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[361396, 6930, 164, 3, 54, "Subsection",ExpressionUUID->"f1b50b83-1270-4c27-8a2e-cd5f6747e066"],
Cell[361563, 6935, 1722, 44, 29, "Input",ExpressionUUID->"801434bb-3031-4a57-add0-92d17d2b1534"],
Cell[363288, 6981, 646, 17, 29, "Input",ExpressionUUID->"ef0f30b1-6f9c-4fbb-9dc0-0b804e36e8d2"],
Cell[363937, 7000, 320, 6, 29, "Input",ExpressionUUID->"dc85f107-53df-4065-9609-27bb3891a7be"],
Cell[364260, 7008, 2518, 70, 76, "Input",ExpressionUUID->"6a4c2d36-1529-4132-a6e7-49aff0381c2a"],
Cell[366781, 7080, 2727, 58, 54, "Input",ExpressionUUID->"07a46f32-78c4-45dd-92f4-8b52134bd1e2"],
Cell[CellGroupData[{
Cell[369533, 7142, 116, 1, 29, "Input",ExpressionUUID->"28947352-60ae-480b-aaa8-e32cfa1f97f3"],
Cell[369652, 7145, 111306, 1972, 244, 77003, 1410, "CachedBoxData", "BoxData", "Output",ExpressionUUID->"1eb09370-7d57-465f-b8ae-30716211aed9"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[481019, 9124, 223, 4, 67, "Section",ExpressionUUID->"62280462-1e71-4685-8ace-c4f2d88574a7"],
Cell[481245, 9130, 270, 6, 35, "Text",ExpressionUUID->"09cd410e-1983-45f7-8a8e-6e80f5f8f7f5"],
Cell[481518, 9138, 1782, 46, 52, "Input",ExpressionUUID->"d5867f45-3efe-40ba-9c15-b4c3a960c7fb"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[483349, 9190, 248, 4, 69, "Chapter",ExpressionUUID->"860185f3-06c9-4212-8e6b-348bbc501250"],
Cell[483600, 9196, 289, 6, 35, "Text",ExpressionUUID->"c9df9741-91e0-4ef9-b8d7-7ff9bc8100fa"],
Cell[CellGroupData[{
Cell[483914, 9206, 156, 3, 67, "Section",ExpressionUUID->"6ed1e8f8-ecf2-4e61-9388-c884c41b2b8f"],
Cell[484073, 9211, 379, 11, 40, "Text",ExpressionUUID->"e7709e12-8fca-46f3-96e3-2ef9b98b30f0"],
Cell[CellGroupData[{
Cell[484477, 9226, 306, 5, 45, "Subsubsection",ExpressionUUID->"354f82b5-3435-424a-9889-221b68769c26"],
Cell[484786, 9233, 726, 16, 46, "Input",ExpressionUUID->"239636e1-5a32-4e2d-9ac6-19a8988ffdad"],
Cell[485515, 9251, 1502, 35, 54, "Input",ExpressionUUID->"b63dee16-3381-4ec5-b98d-dd70da94e313"],
Cell[CellGroupData[{
Cell[487042, 9290, 2117, 41, 52, "Input",ExpressionUUID->"f2a5807b-ce15-416a-a6d3-e327f98a0b8b"],
Cell[489162, 9333, 77823, 1430, 227, "Output",ExpressionUUID->"671964bd-7dc4-45a3-b43e-53b5d5b3da40"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[567046, 10770, 161, 3, 67, "Section",ExpressionUUID->"32118ee9-facc-4b37-abcc-a6e95ace3cc4"],
Cell[567210, 10775, 1070, 29, 58, "Text",ExpressionUUID->"af20ccd0-7836-44bb-be62-97212b5a938b"],
Cell[CellGroupData[{
Cell[568305, 10808, 189, 3, 45, "Subsubsection",ExpressionUUID->"a79fc807-a41b-4d10-b01b-27a6c509eed2"],
Cell[568497, 10813, 1737, 42, 50, "Input",ExpressionUUID->"483392da-5be1-4052-a9a5-d7e7de639071"],
Cell[570237, 10857, 1139, 27, 49, "Input",ExpressionUUID->"702c6b36-9d17-4182-b3a6-0202993d5185"],
Cell[571379, 10886, 1638, 39, 74, "Input",ExpressionUUID->"f1f592aa-6902-49dd-8e8c-930267d8e542"],
Cell[CellGroupData[{
Cell[573042, 10929, 1648, 35, 52, "Input",ExpressionUUID->"d6d9655c-6f9c-4f97-b839-e09ad4aad7e3"],
Cell[574693, 10966, 43524, 873, 224, "Output",ExpressionUUID->"09e2378f-d5cf-463b-ac87-22c2012df9f0"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)


